Homogeneous almost complex structures in dimension 6 with semi-simple isotropy

We classify invariant almost complex structures on homogeneous manifolds of dimension 6 with semi-simple isotropy. Those with non-degenerate Nijenhuis tensor have the automorphism group of dimension either 14 or 9. An invariant almost complex structure with semi-simple isotropy is necessarily either of specified 6 homogeneous types or a left-invariant structure on a Lie group. For integrable invariant almost complex structures we classify all compatible invariant Hermitian structures on these homogeneous manifolds, indicate their integrability properties (Kahler, SNK, SKT) and mark the other interesting geometric properties (including the Gray-Hervella type).

==> anc/AKW_C-derivations.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1024" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L311" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font italic="true" foreground="[255,0,255]">We shall calculate the symmetries of the almost complex structure which comes in tables for isotropy </Font><Font italic="true" foreground="[255,0,0]">su(2)</Font><Font italic="true" foreground="[255,0,255]"> and </Font><Font italic="true" foreground="[255,0,0]">su(1,1)</Font><Font italic="true" foreground="[255,0,255]">, rep </Font><Font italic="true" foreground="[255,0,0]">W+C</Font><Font italic="true" foreground="[255,0,255]">.
We calculate the derivations (inner+outer) and for the whole collection we check which commute with J. In this way we find </Font><Font encoding="UTF-8" italic="true" foreground="[255,0,0]">Der_C={A\342\210\210Der:AJ=JA}</Font><Font italic="true" foreground="[255,0,255]">.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L585" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L584" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1"><Font italic="true" foreground="[255,0,0]">Section A1.1:</Font><Font italic="true" foreground="[255,0,255]"> isotropy </Font><Font italic="true" foreground="[255,0,0]">su(2)</Font><Font italic="true" foreground="[255,0,255]">, rep W+C.  </Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L880" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rjk=</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKkxpc3RUb29sc0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiOkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWRj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKkxpc3RUb29sc0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiOkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWRj1GQA==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L898" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Z24tRlA2Ji1GIzYnLUYsNiVRI2VlRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbi9GTkZbby1GLDYlUSNpaUYnRmVuRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJyYjOTQ1O0YnRmVuRjktRjY2LVEiKkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZlcC1GLDYlUSJlRidGL0YyRmZuLUZQNiYtRiM2Jy1GLDYlUSNqakYnRmVuRjlGZm5GXm8tRiw2JVEja2tGJ0ZlbkY5RjlGOUZlb0Zob0ZbcC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHFGXnBGYXBGZ3BGZm4tRlA2Ji1GIzYmRlhGZm4tRiw2JVEjaWVGJ0ZlbkY5RjlGOUZlb0Zob0ZbcC1JJm1mcmFjR0YkNigtRiw2JVEnJiM5NDk7RidGZW5GOS1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zicy8lKWJldmVsbGVkR0Y9RmFwRlgtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZncUZpcS1GLDYlUSJyRidGZW5GOUZhcEZib0Zmbi1GUDYmLUYjNiZGYm9GZm5GXnJGOUY5RmVvRmhvRltwRmFyRmFwRmJvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZ3FGaXFGanNGYXBGWEZmbi1GUDYmLUYjNiZGXnFGZm5GXnJGOUY5RmVvRmhvRltwRmFyRmFwRl5xRmF0RmpzRmFwRmFxRmZuLUZQNiYtRiM2JkZhcUZmbkZeckY5RjlGZW9GaG9GW3BGYXJGYXBGYXFGZ3NGanNGYXBGXnFGZm4tRlA2Ji1GIzYmLUYsNiVGaXBGZW5GOUZmbkZeckY5RjlGZW9GaG9GW3BGZHJGYXBGYHVGOUY5RmVvRmhvLUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRltvLyUmZGVwdGhHRmp1LyUqbGluZWJyZWFrR1ElYXV0b0YnRmZuLUZQNiYtRiM2Li1GLDYlRlpGL0YyRmZuLUYsNiVGZG9GL0YyRmZuLUYsNiVGYHFGL0YyRmZuLUYsNiVGY3FGL0YyRmZuRmdwRmZuLUYsNiVGYHJGL0YyRjlGOUZlb0Zoby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Z24tRlA2Ji1GIzYnLUYsNiVRI2VlRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbi9GTkZbby1GLDYlUSNpaUYnRmVuRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJyYjOTQ1O0YnRmVuRjktRjY2LVEiKkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZlcC1GLDYlUSJlRidGL0YyRmZuLUZQNiYtRiM2Jy1GLDYlUSNqakYnRmVuRjlGZm5GXm8tRiw2JVEja2tGJ0ZlbkY5RjlGOUZlb0Zob0ZbcC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHFGXnBGYXBGZ3BGZm4tRlA2Ji1GIzYmRlhGZm4tRiw2JVEjaWVGJ0ZlbkY5RjlGOUZlb0Zob0ZbcC1JJm1mcmFjR0YkNigtRiw2JVEnJiM5NDk7RidGZW5GOS1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zicy8lKWJldmVsbGVkR0Y9RmFwRlgtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZncUZpcS1GLDYlUSJyRidGZW5GOUZhcEZib0Zmbi1GUDYmLUYjNiZGYm9GZm5GXnJGOUY5RmVvRmhvRltwRmFyRmFwRmJvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZ3FGaXFGanNGYXBGWEZmbi1GUDYmLUYjNiZGXnFGZm5GXnJGOUY5RmVvRmhvRltwRmFyRmFwRl5xRmF0RmpzRmFwRmFxRmZuLUZQNiYtRiM2JkZhcUZmbkZeckY5RjlGZW9GaG9GW3BGYXJGYXBGYXFGZ3NGanNGYXBGXnFGZm4tRlA2Ji1GIzYmLUYsNiVGaXBGZW5GOUZmbkZeckY5RjlGZW9GaG9GW3BGZHJGYXBGYHVGOUY5RmVvRmhvLUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRltvLyUmZGVwdGhHRmp1LyUqbGluZWJyZWFrR1ElYXV0b0YnRmZuLUZQNiYtRiM2Li1GLDYlRlpGL0YyRmZuLUYsNiVGZG9GL0YyRmZuLUYsNiVGYHFGL0YyRmZuLUYsNiVGY3FGL0YyRmZuRmdwRmZuLUYsNiVGYHJGL0YyRjlGOUZlb0Zoby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1479" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyRjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyRjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjTDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjItRiM2KC1GUDYmLUYjNigtRiw2JVEjZTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNlMkYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Ji1GLDYlUScmIzk0NTtGJy9GMEY9RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZbby9GTkZcby1GLDYlUSNlNUYnRi9GMkY5RmJvRmVvRjlGZ24tRiM2KC1GUDYmLUYjNihGWkZnbi1GLDYlUSNlNkYnRi9GMkZib0Zlb0Y5RjlGZ29Gam9GXXAtRiM2Ji1GIzYmRlpGZnAtRiw2JVEnJiM5NDk7RidGZXBGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXItRiM2JkZfb0ZmcC1GLDYlUSJyRidGL0YyRjlGOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRl9vRmduRmNxRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZgckZici1GIzYmRlpGZnBGZXJGOUZdci1GIzYmRl9vRmZwRmpxRjlGOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoLUYsNiVRI2UzRidGL0YyRmduLUYsNiVRI2U0RidGL0YyRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYnRmBzRmBwRmJvRmVvRjlGYm9GZW9GOUZnbi1GIzYoLUZQNiYtRiM2KEZddEZnbkZjcUZib0Zlb0Y5RjlGZ29Gam9GXXAtRiM2Ji1GIzYmRl10RmZwRmpxRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgckZici1GIzYmRmB0RmZwRmVyRjlGOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRmB0RmduRmNxRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYmLUYjNiZGXXRGZnBGZXJGOUZdci1GIzYmRmB0RmZwRmpxRjlGOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRmpwRmduRmNxRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGZnBGanFGZnBGanBGOUZib0Zlb0Y5RmJvRmVvRjlGOUZnb0Zqb0Zib0Zlb0Y5">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNy03JDclIiIiIiIjIiImSSZhbHBoYUdGJDckNyUiIiQiIiVGNSwkRjYhIiI3JDclRjNGK0YzSShlcHNpbG9uR0YkNyQ3JUYzRitGNEkickdGJDckNyVGNEYrRjMsJEZCRjw3JDclRjRGK0Y0Rj83JDclRjlGK0Y5Rj83JDclRjlGK0Y6RkU3JDclRjpGK0Y5RkI3JDclRjpGK0Y6Rj83JDclRjVGK0Y1LCQqJkY0RjNGP0YzRjM=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L894" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0wxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiQtRiw2JVEiZUYnRi9GMkZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiQtRiw2JVEiZkYnRi9GMkZBRkFGaW5GXG9GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGW3AvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0wxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiQtRiw2JVEiZUYnRi9GMkZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiQtRiw2JVEiZkYnRi9GMkZBRkFGaW5GXG9GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGW3AvJStleGVjdXRhYmxlR0ZFRkE=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L897" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNigtRiw2JVEnJiM5NDU7RicvRjBRJmZhbHNlRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkMvJSZmZW5jZUdGQi8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJyRidGL0YyRkUtRiw2JVEnJiM5NDk7RidGQUZDRkNGQy8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGRS1JI21zR0YkNiNRJ0phY29iaUYnLUYsNiNRIUYnRkNGQy1GRjYtUSI7RidGQ0ZJRktGTUZPRlFGU0ZVRlcvRmVuUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGQkZD">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNigtRiw2JVEnJiM5NDU7RicvRjBRJmZhbHNlRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkMvJSZmZW5jZUdGQi8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJyRidGL0YyRkUtRiw2JVEnJiM5NDk7RidGQUZDRkNGQy8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGRS1JI21zR0YkNiNRJ0phY29iaUYnLUYsNiNRIUYnRkNGQy1GRjYtUSI7RidGQ0ZJRktGTUZPRlFGU0ZVRlcvRmVuUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGQkZD</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiZJJXRydWVHJSpwcm90ZWN0ZWRHPCMiIiE3IzwlL0kmYWxwaGFHNiJGKi9JKGVwc2lsb25HRitGLS9JInJHRitGLzcjLUkkX0RHR0YrNiM3JDclUStMaWVBbGdlYnJhRitRJVZDXzFGKzckIiInPUYrSSZmYWxzZUdGJEVcW2whNy03JDclIiIiRjlGQEYtNyQ3JSIiI0Y5RkAsJEYvISIiNyQ3JUZARjlGQ0YvNyQ3JUZDRjlGQ0YtNyQ3JSIiJEY5RkxGLTckNyUiIiVGOUZMRi83JDclRkxGOUZPRkQ3JDclRk9GOUZPRi03JDclRkBGQyIiJkYqNyQ3JUZMRk9GViwkRipGRTckNyVGVkY5RlYsJComRkNGQEYtRkBGQA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L896" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNMREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiM2Ji1GLDYlUTJMZXZpRGVjb21wb3NpdGlvbkYnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZ24tSShtZmVuY2VkR0YkNiQtRiM2JEYrRj5GPkY+RitGPkYrLyUrZXhlY3V0YWJsZUdGQkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNMREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiM2Ji1GLDYlUTJMZXZpRGVjb21wb3NpdGlvbkYnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZ24tSShtZmVuY2VkR0YkNiQtRiM2JEYrRj5GPkY+RitGPkYrLyUrZXhlY3V0YWJsZUdGQkY+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ3KC1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZJI1ZDR0YmNyI3IzckNyMiIiJGMC1GJTYjNyRGKTcjNyQ3IyIiI0YwLUYlNiM3JEYpNyM3JDcjIiIkRjAtRiU2IzckRik3IzckNyMiIiVGMC1GJTYjNyRGKTcjNyQ3IyIiJkYwLUYlNiM3JEYpNyM3JDcjIiInRjBGLA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L871" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L914" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font italic="true" foreground="[255,0,255]">We shall exclude the possibility that r=0. We also have <Font encoding="UTF-8">\316\265=0 \342\210\250 \316\265</Font>=1.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L899" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L995" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZTNiYtRiM2MS1GUzYmLUYjNj0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYW8vRk5GYm8tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1wLUYsNiVRJGNvc0YnL0YwRj1GOS1GUzYkLUYjNiQtRiw2JVEiYUYnRi9GMkY5RjlGZW8tRiw2JVEkc2luRidGYnBGOS1GUzYkLUYjNiQtRiw2JVEiYkYnRi9GMkY5RjlGXW9GZW9GaW9GanBGY3BGZW9GanBGXXFGXW9GZW9GaW9GX3BGXXFGXW9GaW5GXW9GaW5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmVvLUZTNiYtRiM2P0ZfcEZjcEZlb0ZqcEZdcUZdb0Zlb0ZpbkZdb0Zlby1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Ziby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GX3I2JkZhckZkckZmci9GaXJRJWF1dG9GJ0Zlb0Zlb0ZfcEZdcUZdb0Zlb0Zpb0ZqcEZjcEZlb0ZqcEZdcUZdb0ZpbkZdb0ZpbkY5RjlGZHFGZ3FGXW9GZW8tRlM2Ji1GIzY/RmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRl1xRl1vRmVvRmluRl1vRmVvRl5yRltzRmVvRmVvRl9wRmNwRmVvRmpwRl1xRl1vRmluRl1vRmluRjlGOUZkcUZncUZdb0Zlby1GUzYmLUYjNjtGX3BGXXFGXW9GZW9GanBGY3BGZW9GanBGXXFGXW9GZW9GaW9GX3BGY3BGZW9GanBGXXFGXW9GZW9GaW5GXW9GaW5GXW9GaW5GOUY5RmRxRmdxRl1vLUZTNiYtRiM2L0ZpbkZdb0ZpbkZdb0ZpbkZdb0ZpbkZdb0ZpbkZdb0Zpby1Gam42JFEiMUYnRjlGOUY5RmRxRmdxRl1vLUZTNiYtRiM2LkZpbkZdb0ZpbkZdb0ZpbkZdb0ZpbkZdb0ZbdEZdb0ZpbkY5RjlGZHFGZ3FGOUY5RmRxRmdxRjlGOS1GNjYtUSI7RidGOUY7RmBvRkBGQkZERkZGSEZhb0ZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZTNiYtRiM2MS1GUzYmLUYjNj0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYW8vRk5GYm8tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1wLUYsNiVRJGNvc0YnL0YwRj1GOS1GUzYkLUYjNiQtRiw2JVEiYUYnRi9GMkY5RjlGZW8tRiw2JVEkc2luRidGYnBGOS1GUzYkLUYjNiQtRiw2JVEiYkYnRi9GMkY5RjlGXW9GZW9GaW9GanBGY3BGZW9GanBGXXFGXW9GZW9GaW9GX3BGXXFGXW9GaW5GXW9GaW5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmVvLUZTNiYtRiM2P0ZfcEZjcEZlb0ZqcEZdcUZdb0Zlb0ZpbkZdb0Zlby1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Ziby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GX3I2JkZhckZkckZmci9GaXJRJWF1dG9GJ0Zlb0Zlb0ZfcEZdcUZdb0Zlb0Zpb0ZqcEZjcEZlb0ZqcEZdcUZdb0ZpbkZdb0ZpbkY5RjlGZHFGZ3FGXW9GZW8tRlM2Ji1GIzY/RmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRl1xRl1vRmVvRmluRl1vRmVvRl5yRltzRmVvRmVvRl9wRmNwRmVvRmpwRl1xRl1vRmluRl1vRmluRjlGOUZkcUZncUZdb0Zlby1GUzYmLUYjNjtGX3BGXXFGXW9GZW9GanBGY3BGZW9GanBGXXFGXW9GZW9GaW9GX3BGY3BGZW9GanBGXXFGXW9GZW9GaW5GXW9GaW5GXW9GaW5GOUY5RmRxRmdxRl1vLUZTNiYtRiM2L0ZpbkZdb0ZpbkZdb0ZpbkZdb0ZpbkZdb0ZpbkZdb0Zpby1Gam42JFEiMUYnRjlGOUY5RmRxRmdxRl1vLUZTNiYtRiM2LkZpbkZdb0ZpbkZdb0ZpbkZdb0ZpbkZdb0ZbdEZdb0ZpbkY5RjlGZHFGZ3FGOUY5RmRxRmdxRjlGOS1GNjYtUSI7RidGOUY7RmBvRkBGQkZERkZGSEZhb0ZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1617" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1487" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGVyaUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLERlcml2YXRpb25zRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUSVGdWxsRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZobkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGVyaUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLERlcml2YXRpb25zRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUSVGdWxsRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZobkY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1492" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRInJGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJ1RidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GLDYlUSVkZXJpRidGL0YyLUZTNiYtRiM2JUZnbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRidGZ24tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zfby1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZgb0Znb0Y5RjlGZ29GOUY5LUY2Ni1RIjtGJ0Y5RjtGYnBGQEZCRkRGRkZIRl1vRk1GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRInJGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJ1RidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GLDYlUSVkZXJpRidGL0YyLUZTNiYtRiM2JUZnbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRidGZ24tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zfby1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZgb0Znb0Y5RjlGZ29GOUY5LUY2Ni1RIjtGJ0Y5RjtGYnBGQEZCRkRGRkZIRl1vRk1GZ29GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY6LUkkbXRyR0YkNistSSRtdGRHRiQ2KC1GLDYlUSNyMUYnRi9GMi8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGX28vJStncm91cGFsaWduR0Zfby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zmby1GaG42KC1GLDYlUSNyMkYnRi9GMkZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GLDYlUSNyM0YnRi9GMkZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GLDYlUSNyNEYnRi9GMkZdb0Zgb0Zib0Zkb0Znby1GaG42KC1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmBvRmJvRmRvRmdvLUZobjYoLUYsNiVRI3I1RidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYrLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1yRltwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXW9GYG9GYm9GZG9GZ29GZ25GY3AtRmhuNigtRiM2J0ZpcUZgcEZfckZickY5Rl1vRmBvRmJvRmRvRmdvRmhwLUZobjYoLUYsNiVRI3I2RidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYrRmRyLUZobjYoLUYjNidGaXFGZXBGX3JGYnJGOUZdb0Zgb0Zib0Zkb0Znb0Znbi1GaG42KC1GLDYlUSNyN0YnRi9GMkZdb0Zgb0Zib0Zkb0Znb0ZocC1GaG42KC1GLDYlUSNyOEYnRi9GMkZdb0Zgb0Zib0Zkb0Znb0Zdb0Zgb0Ziby1GZW42K0Zfc0ZecC1GaG42KC1GIzYnRmlxRmVzRl9yRmJyRjlGXW9GYG9GYm9GZG9GZ29GZ25GaHAtRmhuNigtRiw2JVEjcjlGJ0YvRjJGXW9GYG9GYm9GZG9GZ29GXW9GYG9GYm8tRmVuNistRmhuNigtRiM2Ji1JJm1mcmFjR0YkNigtRiM2KkZgcS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmd1LUYsNiVRInJGJ0YvRjJGY3UtRiw2JVEnJiM5NDU7RicvRjBGPUY5Rl9yRmJyRjktRiM2Ji1GIzYmLUYjNiQtSSVtc3VwR0YkNiUtRiw2JVEnJiM5NDk7RidGX3ZGOS1GW3E2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXHJGXnItRiM2JC1GZ3Y2JUZpdUZcd0Zfd0Y5RjlGX3JGYnJGOS8lLmxpbmV0aGlja25lc3NHRmZvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlx4LyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZcckZeci1GX3U2KC1GIzYqRmpyRmN1Rlx2RmN1Rml2Rl9yRmJyRjlGYHZGaHdGandGXXhGX3hGOUZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GIzYmLUZfdTYoLUYjNipGYHFGY3VGXHZGY3VGaXZGX3JGYnJGOUZgdkZod0Zqd0ZdeEZfeEZhdy1GX3U2KC1GIzYqRmpyRmN1Rml1RmN1Rlx2Rl9yRmJyRjlGYHZGaHdGandGXXhGX3hGOUZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GIzYmLUZfdTYoLUYjNipGanNGY3VGaXVGY3VGXHZGX3JGYnJGOUZgdkZod0Zqd0ZdeEZfeEZhdy1GX3U2KC1GIzYqRmV0RmN1Rlx2RmN1Rml2Rl9yRmJyRjlGYHZGaHdGandGXXhGX3hGOUZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GIzYnRmlxLUZfdTYoLUYjNipGanNGY3VGXHZGY3VGaXZGX3JGYnJGOUZgdkZod0Zqd0ZdeEZfeEZhdy1GX3U2KC1GIzYqRmV0RmN1Rml1RmN1Rlx2Rl9yRmJyRjlGYHZGaHdGandGXXhGX3hGOUZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GIzYmRlx3RmN1RmpuRjlGXW9GYG9GYm9GZG9GZ28tRmhuNigtRiw2JVEkcjEwRidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYrRmhwRmhwRmhwRmhwRmhwRmhwRl1vRmBvRmJvLyUmYWxpZ25HUSVheGlzRicvRl5vUSliYXNlbGluZUYnL0Zhb0ZceC9GY29RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGY1xsLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5dbC8lJmZyYW1lR0ZeXWwvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRltdbEZfckZickY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhXmwvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3NDM1ODM2MzQzMEYnRl9yRmJyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY6LUkkbXRyR0YkNistSSRtdGRHRiQ2KC1GLDYlUSNyMUYnRi9GMi8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGX28vJStncm91cGFsaWduR0Zfby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zmby1GaG42KC1GLDYlUSNyMkYnRi9GMkZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GLDYlUSNyM0YnRi9GMkZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GLDYlUSNyNEYnRi9GMkZdb0Zgb0Zib0Zkb0Znby1GaG42KC1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmBvRmJvRmRvRmdvLUZobjYoLUYsNiVRI3I1RidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYrLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1yRltwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXW9GYG9GYm9GZG9GZ29GZ25GY3AtRmhuNigtRiM2J0ZpcUZgcEZfckZickY5Rl1vRmBvRmJvRmRvRmdvRmhwLUZobjYoLUYsNiVRI3I2RidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYrRmRyLUZobjYoLUYjNidGaXFGZXBGX3JGYnJGOUZdb0Zgb0Zib0Zkb0Znb0Znbi1GaG42KC1GLDYlUSNyN0YnRi9GMkZdb0Zgb0Zib0Zkb0Znb0ZocC1GaG42KC1GLDYlUSNyOEYnRi9GMkZdb0Zgb0Zib0Zkb0Znb0Zdb0Zgb0Ziby1GZW42K0Zfc0ZecC1GaG42KC1GIzYnRmlxRmVzRl9yRmJyRjlGXW9GYG9GYm9GZG9GZ29GZ25GaHAtRmhuNigtRiw2JVEjcjlGJ0YvRjJGXW9GYG9GYm9GZG9GZ29GXW9GYG9GYm8tRmVuNistRmhuNigtRiM2Ji1JJm1mcmFjR0YkNigtRiM2KkZgcS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmd1LUYsNiVRInJGJ0YvRjJGY3UtRiw2JVEnJiM5NDU7RicvRjBGPUY5Rl9yRmJyRjktRiM2Ji1GIzYmLUYjNiQtSSVtc3VwR0YkNiUtRiw2JVEnJiM5NDk7RidGX3ZGOS1GW3E2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXHJGXnItRiM2JC1GZ3Y2JUZpdUZcd0Zfd0Y5RjlGX3JGYnJGOS8lLmxpbmV0aGlja25lc3NHRmZvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlx4LyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZcckZeci1GX3U2KC1GIzYqRmpyRmN1Rlx2RmN1Rml2Rl9yRmJyRjlGYHZGaHdGandGXXhGX3hGOUZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GIzYmLUZfdTYoLUYjNipGYHFGY3VGXHZGY3VGaXZGX3JGYnJGOUZgdkZod0Zqd0ZdeEZfeEZhdy1GX3U2KC1GIzYqRmpyRmN1Rml1RmN1Rlx2Rl9yRmJyRjlGYHZGaHdGandGXXhGX3hGOUZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GIzYmLUZfdTYoLUYjNipGanNGY3VGaXVGY3VGXHZGX3JGYnJGOUZgdkZod0Zqd0ZdeEZfeEZhdy1GX3U2KC1GIzYqRmV0RmN1Rlx2RmN1Rml2Rl9yRmJyRjlGYHZGaHdGandGXXhGX3hGOUZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GIzYnRmlxLUZfdTYoLUYjNipGanNGY3VGXHZGY3VGaXZGX3JGYnJGOUZgdkZod0Zqd0ZdeEZfeEZhdy1GX3U2KC1GIzYqRmV0RmN1Rml1RmN1Rlx2Rl9yRmJyRjlGYHZGaHdGandGXXhGX3hGOUZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GIzYmRlx3RmN1RmpuRjlGXW9GYG9GYm9GZG9GZ28tRmhuNigtRiw2JVEkcjEwRidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYrRmhwRmhwRmhwRmhwRmhwRmhwRl1vRmBvRmJvLyUmYWxpZ25HUSVheGlzRicvRl5vUSliYXNlbGluZUYnL0Zhb0ZceC9GY29RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGY1xsLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5dbC8lJmZyYW1lR0ZeXWwvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRltdbEZfckZickY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhXmwvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3NDM1ODM2MzQzMEYnRl9yRmJyRjk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1509" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkY29tRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiUkYnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEiSkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluRlhGUkZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkY29tRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiUkYnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEiSkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluRlhGUkZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1493" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNixGVC1GUDYkLUYjNiwtRiw2JVEkY29tRidGL0YyLUZQNiYtRiM2Jy1GLDYlUSJ1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEib0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmBvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tRmpwNiRRIjZGJ0Y5Rl5wRjlGOUZjb0ZbcEZmcEZpcEZdcUZjcUZecEY5RjktRiw2I1EhRidGXnBGOUY5L0ZhcFEifGZyRicvRmRwUSJ8aHJGJy1GNjYtUSI7RidGOUY7RmZvRkBGQkZERkZGSEZnb0ZNRl5wRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNixGVC1GUDYkLUYjNiwtRiw2JVEkY29tRidGL0YyLUZQNiYtRiM2Jy1GLDYlUSJ1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEib0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmBvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tRmpwNiRRIjZGJ0Y5Rl5wRjlGOUZjb0ZbcEZmcEZpcEZdcUZjcUZecEY5RjktRiw2I1EhRidGXnBGOUY5L0ZhcFEifGZyRicvRmRwUSJ8aHJGJy1GNjYtUSI7RidGOUY7RmZvRkBGQkZERkZGSEZnb0ZNRl5wRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDoiIiFJJHIxMEc2IkkjcjVHRiVJI3I2R0YlSSNyOEdGJUkjcjlHRiUsJComIiIjIiIiSSNyMUdGJUYtISIiLCRGJEYvLCYqJkkjcjJHRiVGLS1JJGNvc0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjSSJiR0YlRi1GLSomSSNyN0dGJUYtRjRGLUYvLCZGO0YtRjJGLywmKihGM0YtLUkkc2luR0Y2NiNJImFHRiVGLS1GQUY5Ri1GLyooRjxGLUZARi1GREYtRi0sJkY/Ri1GRUYvLCYqKkYmRi1JInJHRiVGLSwmKiQpSShlcHNpbG9uR0YlRixGLUYtKiQpRklGLEYtRi1GL0kmYWxwaGFHRiVGLUYvKipGJ0YtRkpGL0ZQRi1GTUYtRi0sJioqRiZGLUZKRi9GUEYtRk1GLUYvKipGJ0YtRklGLUZKRi9GUEYtRi8sJioqRihGLUZJRi1GSkYvRlBGLUYvKipGKUYtRkpGL0ZQRi1GTUYtRi8sJioqRihGLUZKRi9GUEYtRk1GLUYtKipGKUYtRklGLUZKRi9GUEYtRi8sKComLCZGSEYtRlFGL0YtRjRGLUYvKigsJkZTRi1GVEYtRi1GQEYtRkRGLUYvKigsJkZWRi1GV0YtRi0tRjVGQkYtRkRGLUYtLCgqJkY0Ri1GJkYtRi8qKEZARi1GREYtRidGLUYvKihGXG9GLUZERi1GKEYtRi0sKCooRmduRi1GXG9GLUZERi1GLyomRltvRi1GNEYtRi8qKCwmRllGL0ZaRi1GLUZARi1GREYtRi0sKCooRmduRi1GQEYtRkRGLUYvKiZGaW5GLUY0Ri1GLSooRmVvRi1GXG9GLUZERi1GLywoKihGaW5GLUZcb0YtRkRGLUYtKihGW29GLUZARi1GREYtRi0qJkZlb0YtRjRGLUYtLCgqKEZcb0YtRkRGLUYmRi1GLyomRjRGLUYoRi1GLyooRkBGLUZERi1GKUYtRi0sKCooRlxvRi1GREYtRidGLUYtKihGQEYtRkRGLUYoRi1GLSomRjRGLUYpRi1GLSwoKihGQEYtRkRGLUYmRi1GLyomRjRGLUYnRi1GLSooRlxvRi1GREYtRilGLUYv</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1494" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoZGVyaXNvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjZXFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNi8tRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Li1GLDYlUSJyRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEidUYnRi9GMkZaRl1wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiQtRiw2JVElZGVyaUYnRi9GMkY5RjktRiw2I1EhRidGOUY5RlotRiw2JVEiYUYnRi9GMkZaLUYsNiVRImJGJ0YvRjJGWi1GLDYlUScmIzk0NTtGJy9GMEY9RjlGWkZnb0ZaLUYsNiVRJyYjOTQ5O0YnRmNyRjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZncS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GXXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoZGVyaXNvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjZXFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNi8tRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Li1GLDYlUSJyRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEidUYnRi9GMkZaRl1wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiQtRiw2JVElZGVyaUYnRi9GMkY5RjktRiw2I1EhRidGOUY5RlotRiw2JVEiYUYnRi9GMkZaLUYsNiVRImJGJ0YvRjJGWi1GLDYlUScmIzk0NTtGJy9GMEY9RjlGWkZnb0ZaLUYsNiVRJyYjOTQ5O0YnRmNyRjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZncS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GXXNGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZGVyaXNvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JKG1mZW5jZWRHRiQ2Ji1GIzZCLUYjNigtRiw2JVEiYUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZYLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOUZlbkZnb0ZobkZbb0Y5Rl1vLUYjNigtRiw2JVEiYkYnRi9GMkZlbkZdcEZobkZbb0Y5Rl1vLUYjNigtRiw2JVEnJiM5NDk7RidGam9GOUZlbkZicEZobkZbb0Y5Rl1vLUYjNigtRiw2JVEickYnRi9GMkZlbkZncEZobkZbb0Y5Rl1vLUYjNigtRiw2JVEjcjFGJ0YvRjJGZW4tSSNtbkdGJDYkUSIwRidGOUZobkZbb0Y5Rl1vLUYjNigtRiw2JVEkcjEwRidGL0YyRmVuRl9xRmhuRltvRjlGXW8tRiM2KC1GLDYlUSNyMkYnRi9GMkZlbi1GLDYlUSNyN0YnRi9GMkZobkZbb0Y5Rl1vLUYjNigtRiw2JVEjcjNGJ0YvRjJGZW5GYnJGaG5GW29GOUZdby1GIzYoLUYsNiVRI3I0RidGL0YyRmVuRmdyRmhuRltvRjlGXW8tRiM2KC1GLDYlUSNyNUYnRi9GMkZlbkZfcUZobkZbb0Y5Rl1vLUYjNigtRiw2JVEjcjZGJ0YvRjJGZW5GX3FGaG5GW29GOUZdby1GIzYoRl1yRmVuRl1yRmhuRltvRjlGXW8tRiM2KC1GLDYlUSNyOEYnRi9GMkZlbkZfcUZobkZbb0Y5Rl1vLUYjNigtRiw2JVEjcjlGJ0YvRjJGZW5GX3FGaG5GW29GOUZobkZbb0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl1vLUZSNiYtRiM2Qi1GIzYoRlhGZW5GX3FGaG5GW29GOUZdb0Zlb0Zdby1GIzYoRl1wRmVuLUYjNigtSSZtZnJhY0dGJDYoLUZgcTYkUSIxRidGOS1GYHE2JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0ZldS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zddi8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGYW8vRk5GYm8tRiM2JC1GLDYlUScmIzk2MDtGJ0Zqb0Y5RjlGaG5GW29GOUZobkZbb0Y5Rl1vRmBwRl1vRmVwRl1vRmpwRl1vRmNxRl1vLUYjNihGanFGZW5GanFGaG5GW29GOUZdb0ZgckZdb0ZlckZdb0ZqckZdb0Zfc0Zdb0Zkc0Zdb0Zmc0Zdb0ZbdEZobkZbb0Y5RjlGYHRGY3RGaG5GW29GOUZobkZbb0Y5">NiQ8MS9JImFHNiJGJS9JJmFscGhhR0YmRigvSSJiR0YmRiovSShlcHNpbG9uR0YmRiwvSSJyR0YmRi4vSSNyMUdGJiIiIS9JJHIxMEdGJkYxL0kjcjJHRiZJI3I3R0YmL0kjcjNHRiZGOC9JI3I0R0YmRjovSSNyNUdGJkYxL0kjcjZHRiZGMS9GNkY2L0kjcjhHRiZGMS9JI3I5R0YmRjE8MS9GJUYxRicvRiosJComIyIiIiIiI0ZKSSNQaUclKnByb3RlY3RlZEdGSkZKRitGLUYvRjIvRjVGNUY3RjlGO0Y9Rj9GQEZC</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1515" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiUkYnRi9GMkZJRj9GPy1GUjYtUSI7RidGP0ZVRldGWUZlbkZnbkZpbkZbb0Zdby9GYW9RLDAuMjc3Nzc3OGVtRidGSUY/">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiUkYnRi9GMkZJRj9GPy1GUjYtUSI7RidGP0ZVRldGWUZlbkZnbkZpbkZbb0Zdby9GYW9RLDAuMjc3Nzc3OGVtRidGSUY/</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUkjbWlHRiQ2JVEjcjdGJy8lJ2l0YWxpY0dRJXRydWVGJy9GP1EnaXRhbGljRidGQUZERkZGSEZLLUY4NigtRlA2JVEjcjNGJ0ZTRlZGQUZERkZGSEZLLUY4NigtRlA2JVEjcjRGJ0ZTRlZGQUZERkZGSEZLRjdGN0ZBRkRGRi1GNTYrLUY4NigtRi82Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmhvLyUpc3RyZXRjaHlHRmhvLyUqc3ltbWV0cmljR0Zoby8lKGxhcmdlb3BHRmhvLyUubW92YWJsZWxpbWl0c0dGaG8vJSdhY2NlbnRHRmhvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZ3BGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaG9GPkZBRkRGRkZIRktGN0Znbi1GODYoLUYvNidGYm9GWkZqcEZdcUY+RkFGREZGRkhGS0Y3RjdGQUZERkYtRjU2K0ZfcS1GODYoLUYvNidGYm9GaW5GanBGXXFGPkZBRkRGRkZIRktGN0ZNRjdGN0ZBRkRGRi1GNTYrRmVxRlhGXm9GN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Y3RjdGN0ZBRkRGRkZbci8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRlUvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zqci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlcy8lJmZyYW1lR0Zlcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRmhvLyUtZXF1YWxjb2x1bW5zR0Zoby8lLWRpc3BsYXlzdHlsZUdGaG8vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnNGanBGXXFGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaHQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3NDM1ODQwMzU1MEYn">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUkjbWlHRiQ2JVEjcjdGJy8lJ2l0YWxpY0dRJXRydWVGJy9GP1EnaXRhbGljRidGQUZERkZGSEZLLUY4NigtRlA2JVEjcjNGJ0ZTRlZGQUZERkZGSEZLLUY4NigtRlA2JVEjcjRGJ0ZTRlZGQUZERkZGSEZLRjdGN0ZBRkRGRi1GNTYrLUY4NigtRi82Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmhvLyUpc3RyZXRjaHlHRmhvLyUqc3ltbWV0cmljR0Zoby8lKGxhcmdlb3BHRmhvLyUubW92YWJsZWxpbWl0c0dGaG8vJSdhY2NlbnRHRmhvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZ3BGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaG9GPkZBRkRGRkZIRktGN0Znbi1GODYoLUYvNidGYm9GWkZqcEZdcUY+RkFGREZGRkhGS0Y3RjdGQUZERkYtRjU2K0ZfcS1GODYoLUYvNidGYm9GaW5GanBGXXFGPkZBRkRGRkZIRktGN0ZNRjdGN0ZBRkRGRi1GNTYrRmVxRlhGXm9GN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Y3RjdGN0ZBRkRGRkZbci8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRlUvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zqci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlcy8lJmZyYW1lR0Zlcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRmhvLyUtZXF1YWxjb2x1bW5zR0Zoby8lLWRpc3BsYXlzdHlsZUdGaG8vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnNGanBGXXFGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaHQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3NDM1ODQwMzU1MEYn</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1516" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRj9GP0Y/LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRj8vJSZmZW5jZUdGPi8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y+LyUqc3ltbWV0cmljR0Y+LyUobGFyZ2VvcEdGPi8lLm1vdmFibGVsaW1pdHNHRj4vJSdhY2NlbnRHRj4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJSRidGL0YyRj9GPy1GUDYtUSI7RidGP0ZTRlVGV0ZZRmVuRmduRmluRltvL0Zfb1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRj5GPw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRj9GP0Y/LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRj8vJSZmZW5jZUdGPi8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y+LyUqc3ltbWV0cmljR0Y+LyUobGFyZ2VvcEdGPi8lLm1vdmFibGVsaW1pdHNHRj4vJSdhY2NlbnRHRj4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJSRidGL0YyRj9GPy1GUDYtUSI7RidGP0ZTRlVGV0ZZRmVuRmduRmluRltvL0Zfb1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRj5GPw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUkjbWlHRiQ2JVEjcjJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GP1EnaXRhbGljRidGQUZERkZGSEZLLUY4NigtRlA2JVEjcjNGJ0ZTRlZGQUZERkZGSEZLLUY4NigtRlA2JVEjcjRGJ0ZTRlZGQUZERkZGSEZLRjdGN0ZBRkRGRi1GNTYrLUY4NigtRi82Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmhvLyUpc3RyZXRjaHlHRmhvLyUqc3ltbWV0cmljR0Zoby8lKGxhcmdlb3BHRmhvLyUubW92YWJsZWxpbWl0c0dGaG8vJSdhY2NlbnRHRmhvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZ3BGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaG9GPkZBRkRGRkZIRktGN0Znbi1GODYoLUYvNidGYm9GWkZqcEZdcUY+RkFGREZGRkhGS0Y3RjdGQUZERkYtRjU2K0ZfcS1GODYoLUYvNidGYm9GaW5GanBGXXFGPkZBRkRGRkZIRktGNy1GODYoLUZQNiVRI3I3RidGU0ZWRkFGREZGRkhGS0Y3RjdGQUZERkYtRjU2K0ZlcUZYLUY4NigtRi82J0Zib0ZbckZqcEZdcUY+RkFGREZGRkhGS0Y3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RjdGN0Y3RkFGREZGRmRyLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGVS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl50LyUmZnJhbWVHRl50LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGaG8vJS1lcXVhbGNvbHVtbnNHRmhvLyUtZGlzcGxheXN0eWxlR0Zoby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZbdEZqcEZdcUY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc0MzU4NDAzNjcwRic=">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUkjbWlHRiQ2JVEjcjJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GP1EnaXRhbGljRidGQUZERkZGSEZLLUY4NigtRlA2JVEjcjNGJ0ZTRlZGQUZERkZGSEZLLUY4NigtRlA2JVEjcjRGJ0ZTRlZGQUZERkZGSEZLRjdGN0ZBRkRGRi1GNTYrLUY4NigtRi82Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmhvLyUpc3RyZXRjaHlHRmhvLyUqc3ltbWV0cmljR0Zoby8lKGxhcmdlb3BHRmhvLyUubW92YWJsZWxpbWl0c0dGaG8vJSdhY2NlbnRHRmhvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZ3BGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaG9GPkZBRkRGRkZIRktGN0Znbi1GODYoLUYvNidGYm9GWkZqcEZdcUY+RkFGREZGRkhGS0Y3RjdGQUZERkYtRjU2K0ZfcS1GODYoLUYvNidGYm9GaW5GanBGXXFGPkZBRkRGRkZIRktGNy1GODYoLUZQNiVRI3I3RidGU0ZWRkFGREZGRkhGS0Y3RjdGQUZERkYtRjU2K0ZlcUZYLUY4NigtRi82J0Zib0ZbckZqcEZdcUY+RkFGREZGRkhGS0Y3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RjdGN0Y3RkFGREZGRmRyLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGVS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl50LyUmZnJhbWVHRl50LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGaG8vJS1lcXVhbGNvbHVtbnNHRmhvLyUtZGlzcGxheXN0eWxlR0Zoby8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZbdEZqcEZdcUY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc0MzU4NDAzNjcwRic=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1518" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="code" labelreference="L1255" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1253" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font italic="true" foreground="[255,0,255]">Conclusion: for A1.1 the Symmetry algebra of the model is 3+6=9 dimensional, as expected.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1254" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1"><Font italic="true" foreground="[255,0,0]">Section A3.1:</Font><Font italic="true" foreground="[255,0,255]"> isotropy </Font><Font italic="true" foreground="[255,0,0]">su(1,1)</Font><Font italic="true" foreground="[255,0,255]">, rep W+C. </Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1531" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rjk=</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKkxpc3RUb29sc0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiOkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWRj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKkxpc3RUb29sc0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiOkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWRj1GQA==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1532" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Vy1GUDYmLUYjNiYtRiw2JVEieEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI3AxRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZpbi9GTkZqbi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmluRl9wLUYsNiVRImVGJ0YvRjJGZW4tRlA2Ji1GIzYmLUYsNiVRI2l4RidGL0YyRmVuLUYsNiVRI2l5RidGL0YyRjlGOUZgb0Zjb0Zmby1GLDYlUSNwMkYnRi9GMkZccEZgcC1GLDYlRmVwL0YwRj1GOUZlbi1GUDYmLUYjNiZGWEZlbi1GLDYlUSNpZUYnRi9GMkY5RjlGYG9GY29GZm8tSSZtZnJhY0dGJDYoLUYjNiUtRiw2JVEnJiM5NDk7RidGZXFGOUYvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBzLyUpYmV2ZWxsZWRHRj1GXHBGWC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlzLUZecjYoLUYjNiRGanBGOS1GIzYkRmBxRjlGW3NGXnNGYXNGY3NGZW4tRlA2Ji1GIzYmRmpwRmVuRmpxRjlGOUZgb0Zjb0Zmb0ZdckZccEZqcC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhzRmpzLUZecjYoLUYjNiRGWEY5LUYjNiRGaW9GOUZbc0Zec0Zhc0Zjc0Zlbi1GUDYmLUYjNiZGXW9GZW5GanFGOUY5RmBvRmNvRmZvRl1yRlxwRl1vRmVzLUZecjYoLUYjNiRGXXFGOUZfdEZbc0Zec0Zhc0Zjc0Zlbi1GUDYmLUYjNiZGXXFGZW5GanFGOUY5RmBvRmNvRmZvRl1yRlxwRl1xRmV0LUZecjYoLUYjNiRGXW9GOUZcdUZbc0Zec0Zhc0Zjc0Zlbi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmluRl9wLUZQNiYtRiM2JkZjcEZlbkZqcUY5RjlGYG9GY29GZm9GYnJGXHBGY3BGOUY5RmBvRmNvRmVuLUZQNiYtRiM2LkZYRmVuRmpwRmVuRl1vRmVuRl1xRmVuRmNwRmVuRmpxRjlGOUZgb0Zjby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Vy1GUDYmLUYjNiYtRiw2JVEieEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI3AxRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZpbi9GTkZqbi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmluRl9wLUYsNiVRImVGJ0YvRjJGZW4tRlA2Ji1GIzYmLUYsNiVRI2l4RidGL0YyRmVuLUYsNiVRI2l5RidGL0YyRjlGOUZgb0Zjb0Zmby1GLDYlUSNwMkYnRi9GMkZccEZgcC1GLDYlRmVwL0YwRj1GOUZlbi1GUDYmLUYjNiZGWEZlbi1GLDYlUSNpZUYnRi9GMkY5RjlGYG9GY29GZm8tSSZtZnJhY0dGJDYoLUYjNiUtRiw2JVEnJiM5NDk7RidGZXFGOUYvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBzLyUpYmV2ZWxsZWRHRj1GXHBGWC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlzLUZecjYoLUYjNiRGanBGOS1GIzYkRmBxRjlGW3NGXnNGYXNGY3NGZW4tRlA2Ji1GIzYmRmpwRmVuRmpxRjlGOUZgb0Zjb0Zmb0ZdckZccEZqcC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhzRmpzLUZecjYoLUYjNiRGWEY5LUYjNiRGaW9GOUZbc0Zec0Zhc0Zjc0Zlbi1GUDYmLUYjNiZGXW9GZW5GanFGOUY5RmBvRmNvRmZvRl1yRlxwRl1vRmVzLUZecjYoLUYjNiRGXXFGOUZfdEZbc0Zec0Zhc0Zjc0Zlbi1GUDYmLUYjNiZGXXFGZW5GanFGOUY5RmBvRmNvRmZvRl1yRlxwRl1xRmV0LUZecjYoLUYjNiRGXW9GOUZcdUZbc0Zec0Zhc0Zjc0Zlbi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmluRl9wLUZQNiYtRiM2JkZjcEZlbkZqcUY5RjlGYG9GY29GZm9GYnJGXHBGY3BGOUY5RmBvRmNvRmVuLUZQNiYtRiM2LkZYRmVuRmpwRmVuRl1vRmVuRl1xRmVuRmNwRmVuRmpxRjlGOUZgb0Zjby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1527" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyRjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyRjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNy03JDclIiIiIiIkIiImSSNwMUdGJDckNyUiIiMiIiVGNUkjcDJHRiQ3JDclRjNGK0YzLCQqJiNGM0Y5RjNJKGVwc2lsb25HRiRGM0YzNyQ3JUYzRitGOSokRjshIiI3JDclRjlGK0YzLCQqJEY2RkVGRTckNyVGOUYrRjlGPjckNyVGNEYrRjRGPjckNyVGNEYrRjpGRDckNyVGOkYrRjRGSDckNyVGOkYrRjpGPjckNyVGNUYrRjVGQQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1528" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0wxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiQtRiw2JVEiZUYnRi9GMkZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiQtRiw2JVEiZkYnRi9GMkZBRkFGaW5GXG9GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGW3AvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0wxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiQtRiw2JVEiZUYnRi9GMkZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiQtRiw2JVEiZkYnRi9GMkZBRkFGaW5GXG9GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGW3AvJStleGVjdXRhYmxlR0ZFRkE=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1530" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNigtRiw2JVEjcDFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3AyRidGL0YyRkEtRiw2JVEnJiM5NDk7RicvRjBGSUZFRkVGRS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGQS1JI21zR0YkNiNRJ0phY29iaUYnLUYsNiNRIUYnRkVGRS1GQjYtUSI7RidGRUZHRkpGTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNigtRiw2JVEjcDFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3AyRidGL0YyRkEtRiw2JVEnJiM5NDk7RicvRjBGSUZFRkVGRS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGQS1JI21zR0YkNiNRJ0phY29iaUYnLUYsNiNRIUYnRkVGRS1GQjYtUSI7RidGRUZHRkpGTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiZJJXRydWVHJSpwcm90ZWN0ZWRHPCMiIiE3IzwlL0koZXBzaWxvbkc2IkYqL0kjcDFHRitGLS9JI3AyR0YrRi83Iy1JJF9ER0dGKzYjNyQ3JVErTGllQWxnZWJyYUYrUSVWQ18xRis3JCIiJz1GK0kmZmFsc2VHRiRFXFtsITctNyQ3JSIiIkY5RkAsJComI0ZAIiIjRkBGKkZARkA3JDclRkRGOUZALCQqJEYtISIiRkk3JDclRkBGOUZEKiRGL0ZJNyQ3JUZERjlGREZBNyQ3JSIiJEY5RlFGQTckNyUiIiVGOUZRRkc3JDclRlFGOUZURkw3JDclRlRGOUZURkE3JDclRkBGUSIiJkYtNyQ3JUZERlRGZW5GLzckNyVGZW5GOUZlbkYq</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1529" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNMREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiM2Ji1GLDYlUTJMZXZpRGVjb21wb3NpdGlvbkYnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZ24tSShtZmVuY2VkR0YkNiQtRiM2JEYrRj5GPkY+RitGPkYrLyUrZXhlY3V0YWJsZUdGQkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNMREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiM2Ji1GLDYlUTJMZXZpRGVjb21wb3NpdGlvbkYnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZ24tSShtZmVuY2VkR0YkNiQtRiM2JEYrRj5GPkY+RitGPkYrLyUrZXhlY3V0YWJsZUdGQkY+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ3KC1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZJI1ZDR0YmNyI3IzckNyMiIiJGMC1GJTYjNyRGKTcjNyQ3IyIiI0YwLUYlNiM3JEYpNyM3JDcjIiIkRjAtRiU2IzckRik3IzckNyMiIiVGMC1GJTYjNyRGKTcjNyQ3IyIiJkYwLUYlNiM3JEYpNyM3JDcjIiInRjBGLA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1533" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1538" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font italic="true" foreground="[255,0,255]">We shall exclude the possibility that r=0. We also have <Font encoding="UTF-8">\316\265=0 \342\210\250 \316\265</Font>=1.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1534" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1543" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnL0YwRj1GOS1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZUNiYtRiM2Li1GVDYmLUYjNjctRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GLDYlUSJyRidGUkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRidGam4tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1wLUZUNiQtRiM2KEZgby1GNjYtUSJeRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmdwLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZccEZecC1GanA2JFEiMUYnRjlGOUY5LUY2Ni1RIi9GJ0Y5RjtGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GaHEtRiw2JVEidEYnRlJGOUZjb0Zqbi1GanA2JFEiMEYnRjlGY29Gam5GXXJGY29Gam5GXXJGY29Gam5GXXJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvLUZUNiYtRiM2NEZqcUZjb0ZqbkZpb0Zgb0Zjb0ZqbkZdckZjb0ZqbkZdckZjb0ZqbkZdckZjb0ZqbkZdckY5RjlGYHJGY3JGY28tRlQ2Ji1GIzY2Rl1yRmNvRmpuRl1yRmNvRmpuRmBvRmNvRmpuRmlvRl9wRmNxRmpxRmNvRmpuRl1yRmNvRmpuRl1yRjlGOUZgckZjckZjby1GVDYmLUYjNjRGXXJGY29Gam5GXXJGY29Gam5GanFGY29Gam5GaW9GYG9GY29Gam5GXXJGY29Gam5GXXJGOUY5RmByRmNyRmNvLUZUNiYtRiM2NEZdckZjb0ZqbkZdckZjb0ZqbkZdckZjb0ZqbkZdckZjb0ZqbkZdckZjb0ZqbkZpb0ZgcUY5RjlGYHJGY3JGY28tRlQ2Ji1GIzYzRl1yRmNvRmpuRl1yRmNvRmpuRl1yRmNvRmpuRl1yRmNvRmpuRmBxRmNvRmpuRl1yRjlGOUZgckZjckY5RjlGYHJGY3JGOUY5LUY2Ni1RIjtGJ0Y5RjtGZm9GQEZCRkRGRkZIRl1vRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnL0YwRj1GOS1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZUNiYtRiM2Li1GVDYmLUYjNjctRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GLDYlUSJyRidGUkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRidGam4tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1wLUZUNiQtRiM2KEZgby1GNjYtUSJeRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmdwLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZccEZecC1GanA2JFEiMUYnRjlGOUY5LUY2Ni1RIi9GJ0Y5RjtGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GaHEtRiw2JVEidEYnRlJGOUZjb0Zqbi1GanA2JFEiMEYnRjlGY29Gam5GXXJGY29Gam5GXXJGY29Gam5GXXJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvLUZUNiYtRiM2NEZqcUZjb0ZqbkZpb0Zgb0Zjb0ZqbkZdckZjb0ZqbkZdckZjb0ZqbkZdckZjb0ZqbkZdckY5RjlGYHJGY3JGY28tRlQ2Ji1GIzY2Rl1yRmNvRmpuRl1yRmNvRmpuRmBvRmNvRmpuRmlvRl9wRmNxRmpxRmNvRmpuRl1yRmNvRmpuRl1yRjlGOUZgckZjckZjby1GVDYmLUYjNjRGXXJGY29Gam5GXXJGY29Gam5GanFGY29Gam5GaW9GYG9GY29Gam5GXXJGY29Gam5GXXJGOUY5RmByRmNyRmNvLUZUNiYtRiM2NEZdckZjb0ZqbkZdckZjb0ZqbkZdckZjb0ZqbkZdckZjb0ZqbkZdckZjb0ZqbkZpb0ZgcUY5RjlGYHJGY3JGY28tRlQ2Ji1GIzYzRl1yRmNvRmpuRl1yRmNvRmpuRl1yRmNvRmpuRl1yRmNvRmpuRmBxRmNvRmpuRl1yRjlGOUZgckZjckY5RjlGYHJGY3JGOUY5LUY2Ni1RIjtGJ0Y5RjtGZm9GQEZCRkRGRkZIRl1vRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1548" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGVyaUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLERlcml2YXRpb25zRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUSVGdWxsRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZobkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGVyaUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLERlcml2YXRpb25zRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUSVGdWxsRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZobkY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1547" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRInJGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJ1RidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GLDYlUSVkZXJpRidGL0YyLUZTNiYtRiM2JUZnbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRidGZ24tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zfby1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZgb0Znb0Y5RjlGZ29GOUY5LUY2Ni1RIjtGJ0Y5RjtGYnBGQEZCRkRGRkZIRl1vRk1GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRInJGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJ1RidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GLDYlUSVkZXJpRidGL0YyLUZTNiYtRiM2JUZnbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRidGZ24tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zfby1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZgb0Znb0Y5RjlGZ29GOUY5LUY2Ni1RIjtGJ0Y5RjtGYnBGQEZCRkRGRkZIRl1vRk1GZ29GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1541" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkY29tRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiUkYnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEiSkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluRlhGUkZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkY29tRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiUkYnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEiSkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluRlhGUkZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1546" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNixGVC1GUDYkLUYjNiwtRiw2JVEkY29tRidGL0YyLUZQNiYtRiM2Jy1GLDYlUSJ1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEib0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmBvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tRmpwNiRRIjZGJ0Y5Rl5wRjlGOUZjb0ZbcEZmcEZpcEZdcUZjcUZecEY5RjktRiw2I1EhRidGXnBGOUY5L0ZhcFEifGZyRicvRmRwUSJ8aHJGJy1GNjYtUSI7RidGOUY7RmZvRkBGQkZERkZGSEZnb0ZNRl5wRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNixGVC1GUDYkLUYjNiwtRiw2JVEkY29tRidGL0YyLUZQNiYtRiM2Jy1GLDYlUSJ1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEib0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmBvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tRmpwNiRRIjZGJ0Y5Rl5wRjlGOUZjb0ZbcEZmcEZpcEZdcUZjcUZecEY5RjktRiw2I1EhRidGXnBGOUY5L0ZhcFEifGZyRicvRmRwUSJ8aHJGJy1GNjYtUSI7RidGOUY7RmZvRkBGQkZERkZGSEZnb0ZNRl5wRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNlQtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHIxMEYnRi9GMkZYLUYsNiVRI3I0RidGL0YyRlgtRiw2JVEjcjVGJ0YvRjJGWC1GLDYlUSNyOEYnRi9GMkZYLUYsNiVRI3I5RidGL0YyRlgtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3BGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZYLUYjNidGW3AtRiM2KC1GVTYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZuL0ZORmduLUYsNiVRI3IyRidGL0YyRl1xLUYsNiVRInJGJ0YvRjJGOUZhcEZkcEY5RlgtRiM2J0ZbcC1JJm1mcmFjR0YkNigtRiM2LEZqcEZdcUZhcUZdcS1GLDYlUSNwMUYnRi9GMkZdcUZkcUZhcEZkcEY5LUYjNiYtRiw2JVEjcDJGJ0YvRjJGYXBGZHBGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3MvJSliZXZlbGxlZEdGPUZhcEZkcEY5RlgtRiM2J0ZbcC1GLDYlUSNyMUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5wRmBwLUYsNiVRI3I3RidGL0YyRjlGWC1GIzYnRltwLUYjNiZGZHFGXXFGXW9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmBwLUZqcTYoLUYjNigtRlA2JC1GIzYmLUYjNiQtSSVtc3VwR0YkNiVGZHFGanAvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZXRjlGX3QtRlU2JEZockY5RjlGOUZdcUZgb0ZhcEZkcEY5LUYjNiYtRiw2JVEidEYnRi9GMkZhcEZkcEY5RmZyRmlyRlxzRl5zRjlGWC1GIzYnRltwLUYjNiZGZHFGXXFGY29GOUZfdC1GanE2KC1GIzYoRmZ0Rl1xRmZvRmFwRmRwRjlGY3VGZnJGaXJGXHNGXnNGOUZYLUYjNiYtRiM2JkZhcUZdcUZldUY5RmVzLUZqcTYoLUYjNipGYXFGXXFGXnJGXXFGZnRGYXBGZHBGOS1GIzYoRmNyRl1xRmV1RmFwRmRwRjlGZnJGaXJGXHNGXnNGOUZYLUYjNiYtRiM2Ji1GUDYkLUYjNiYtRmpxNigtRiM2LkZqcEZdcUZdb0ZdcS1GLDYlUScmIzk0OTtGJy9GMEY9RjlGXXEtRl11NiVGXnJGanBGX3VGXXFGY3JGYXBGZHBGOS1GIzYmLUYjNiYtRiM2KC1GXXU2JUZmd0ZqcEZfdUZdcUZeckZdcUZjckY5Rl90LUZVNiRRIjRGJ0Y5RjlGYXBGZHBGOUZmckZpckZcc0Zec0ZfdC1GanE2KC1GIzYsRmR4Rl1xRmBvRl1xRl5yRl1xRmNyRmFwRmRwRjlGXHhGZnJGaXJGXHNGXnNGOUY5Rl1xRmRxRjlGX3QtRiM2Ji1GUDYkLUYjNidGW3AtRmpxNigtRiM2LEZkeEZdcUZdb0ZdcUZeckZdcUZjckZhcEZkcEY5Rlx4RmZyRmlyRlxzRl5zRl90LUZqcTYoLUYjNi5GanBGXXFGYG9GXXFGZndGXXEtRl11NiVGY3JGanBGX3VGXXFGXnJGYXBGZHBGOUZceEZmckZpckZcc0Zec0Y5RjlGXXFGZXVGOUY5RlgtRiM2Ji1GIzYmLUZQNiQtRiM2J0ZbcC1GanE2KC1GIzYuRmpwRl1xRmNvRl1xRmZ3Rl1xRmp3Rl1xRmNyRmFwRmRwRjlGXHhGZnJGaXJGXHNGXnNGZXMtRmpxNigtRiM2LEZkeEZdcUZmb0ZdcUZeckZdcUZjckZhcEZkcEY5Rlx4RmZyRmlyRlxzRl5zRjlGOUZdcUZkcUY5Rl90LUYjNiYtRlA2JC1GIzYmLUZqcTYoLUYjNixGZHhGXXFGY29GXXFGXnJGXXFGY3JGYXBGZHBGOUZceEZmckZpckZcc0Zec0Zlcy1GanE2KC1GIzYuRmpwRl1xRmZvRl1xRmZ3Rl1xRml5Rl1xRl5yRmFwRmRwRjlGXHhGZnJGaXJGXHNGXnNGOUY5Rl1xRmV1RjlGOUZYLUYjNidGW3AtRmpxNigtRiM2KEZed0ZdcUZmdEZhcEZkcEY5RmN1RmZyRmlyRlxzRl5zRmVzLUYjNiZGXXlGXXFGZHFGOUY5RlgtRiM2J0ZbcC1GanE2KC1GIzYoRl96Rl1xRmZ0RmFwRmRwRjlGY3VGZnJGaXJGXHNGXnNGZXMtRiM2JkZdW2xGXXFGZHFGOUY5RlgtRiM2JkZheUZlc0ZleUY5RlgtRiM2J0ZbcEZhW2xGX3RGZVtsRjlGWC1GIzYmRmR2RmVzRmJ2RjlGWC1GIzYnRltwRmJ3RmVzRmd4RjlGWC1GIzYmRmN6Rl90Rmd6RjlGWC1GIzYmLUYjNiZGZHFGXXFGYG9GOUZlcy1GIzYmRl1vRl1xRmV1RjlGOUZYLUYjNiYtRiM2JkZkcUZdcUZmb0Y5RmVzLUYjNiZGY29GXXFGZXVGOUY5RmFwRmRwRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGYXBGZHBGOQ==">PDoiIiFJJHIxMEc2IkkjcjRHRiVJI3I1R0YlSSNyOEdGJUkjcjlHRiUsJEYkISIiLCQqKCIiIyIiIkkjcjJHRiVGL0kickdGJUYvRissJCosRi5GL0YwRi9JI3AyR0YlRitJI3AxR0YlRi9GMUYvRissJkkjcjFHRiVGK0kjcjdHRiVGKywmKiZGMUYvRiZGL0YrKigsJiokKUYxRi5GL0YvRi9GL0YvSSJ0R0YlRitGJ0YvRi8sJiomRjFGL0YoRi9GKyooRjxGL0Y/RitGKUYvRi8sJiomRjBGL0Y/Ri9GLyosRjBGL0Y0RitGNUYvRjxGL0Y/RitGKywmKiYsJiouRi5GL0YmRi9JKGVwc2lsb25HRiVGLylGNUYuRi8sJiooKUZKRi5GL0Y1Ri9GNEYvRi8iIiVGL0YrRjRGL0YvKixGT0YvRidGL0ZMRitGNUYvRjRGL0YvRi9GMUYvRi8qJiwmKixGT0YvRiZGL0ZMRitGNUYvRjRGL0YrKi5GLkYvRidGL0ZKRi8pRjRGLkYvRkxGK0Y1Ri9GL0YvRj9GL0YvLCYqJiwmKi5GLkYvRihGL0ZKRi9GS0YvRkxGK0Y0Ri9GKyosRk9GL0YpRi9GTEYrRjVGL0Y0Ri9GK0YvRjFGL0YvKiYsJiosRk9GL0YoRi9GTEYrRjVGL0Y0Ri9GLyouRi5GL0YpRi9GSkYvRlVGL0ZMRitGNUYvRitGL0Y/Ri9GLywmKihGSEYvRjxGL0Y/RitGKyomRlJGL0YxRi9GKywmKihGWEYvRjxGL0Y/RitGKyomRmZuRi9GMUYvRissJkZTRi9GVEYrLCZGZ25GK0ZobkYvLCZGRUYvRkRGKywmRklGK0ZQRissJkZZRi9GWkYvLCYqJkYxRi9GJ0YvRi8qJkYmRi9GP0YvRissJiomRjFGL0YpRi9GLyomRihGL0Y/Ri9GKw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1544" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoZGVyaXNvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjZXFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNi8tRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Li1GLDYlUSJyRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEidUYnRi9GMkZaRl1wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiQtRiw2JVElZGVyaUYnRi9GMkY5RjktRiw2I1EhRidGOUY5RlotRiw2JVEjcDFGJy9GMEY9RjlGWi1GLDYlUSNwMkYnRl1yRjlGWi1GLDYlRmlvRl1yRjlGWi1GLDYlUSJ0RidGXXJGOUZaLUYsNiVRJyYjOTQ5O0YnRl1yRjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZncS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GX3NGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoZGVyaXNvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjZXFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNi8tRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Li1GLDYlUSJyRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEidUYnRi9GMkZaRl1wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiQtRiw2JVElZGVyaUYnRi9GMkY5RjktRiw2I1EhRidGOUY5RlotRiw2JVEjcDFGJy9GMEY9RjlGWi1GLDYlUSNwMkYnRl1yRjlGWi1GLDYlRmlvRl1yRjlGWi1GLDYlUSJ0RidGXXJGOUZaLUYsNiVRJyYjOTQ5O0YnRl1yRjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZncS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGZ25GQEZCRkRGRkZIRmhuRk1GX3NGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiQ8MS9JKGVwc2lsb25HNiJGJS9JI3AxR0YmRigvSSNwMkdGJkYqL0kickdGJiIiIS9JI3IxR0YmLCRJI3I3R0YmISIiL0kkcjEwR0YmRi0vSSNyMkdGJkY2L0kjcjNHRiZGOC9JI3I0R0YmRi0vSSNyNUdGJkYtL0kjcjZHRiZGPi9GMUYxL0kjcjhHRiZGLS9JI3I5R0YmRi0vSSJ0R0YmLUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmNiMsJiomKUkjX1pHRkgiIiMiIiJGKkZRRlFGKEYyPDFGJEYnRikvRixGLEYuRjMvRjZGLUY3RjlGO0Y9Rj9GQEZCL0ZFRkU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1539" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiUkYnRi9GMkZJRj9GPy1GUjYtUSI7RidGP0ZVRldGWUZlbkZnbkZpbkZbb0Zdby9GYW9RLDAuMjc3Nzc3OGVtRidGSUY/">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiUkYnRi9GMkZJRj9GPy1GUjYtUSI7RidGP0ZVRldGWUZlbkZnbkZpbkZbb0Zdby9GYW9RLDAuMjc3Nzc3OGVtRidGSUY/</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1540" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRj9GP0Y/LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRj8vJSZmZW5jZUdGPi8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y+LyUqc3ltbWV0cmljR0Y+LyUobGFyZ2VvcEdGPi8lLm1vdmFibGVsaW1pdHNHRj4vJSdhY2NlbnRHRj4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJSRidGL0YyRj9GPy1GUDYtUSI7RidGP0ZTRlVGV0ZZRmVuRmduRmluRltvL0Zfb1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRj5GPw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRj9GP0Y/LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRj8vJSZmZW5jZUdGPi8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y+LyUqc3ltbWV0cmljR0Y+LyUobGFyZ2VvcEdGPi8lLm1vdmFibGVsaW1pdHNHRj4vJSdhY2NlbnRHRj4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJSRidGL0YyRj9GPy1GUDYtUSI7RidGP0ZTRlVGV0ZZRmVuRmduRmluRltvL0Zfb1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRj5GPw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUYvNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1JI21pR0YkNiVRI3I3RicvJSdpdGFsaWNHUSV0cnVlRicvRkFRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZFRkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmFvLyUrZ3JvdXBhbGlnbkdGYW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGaG8tRjg2KC1JI21uR0YkNiRRIjBGJ0ZARl9vRmJvRmRvRmZvRmlvLUY4NigtRlg2JVEjcjNGJ0ZlbkZobkZfb0Zib0Zkb0Zmb0Zpb0ZbcEZbcEZbcEZfb0Zib0Zkby1GNTYrRltwRjdGW3BGYXBGW3BGW3BGX29GYm9GZG8tRjU2Ky1GODYoLUZYNiVRI3I2RidGZW5GaG5GX29GYm9GZG9GZm9GaW9GW3AtRjg2KEZXRl9vRmJvRmRvRmZvRmlvRltwRltwRltwRl9vRmJvRmRvLUY1NitGW3BGanBGW3BGX3FGW3BGW3BGX29GYm9GZG8tRjU2K0ZbcEZbcEZbcEZbcEZbcEZbcEZfb0Zib0Zkb0ZjcS8lJmFsaWduR1ElYXhpc0YnL0Zgb1EpYmFzZWxpbmVGJy9GY29RJ2NlbnRlckYnL0Zlb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmduLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXXMvJSZmcmFtZUdGXXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZFLyUtZXF1YWxjb2x1bW5zR0ZFLyUtZGlzcGxheXN0eWxlR0ZFLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmpyRmpuRl1vRkBGQC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmB0LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzQzNTg5OTk3NTBGJw==">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUYvNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1JI21pR0YkNiVRI3I3RicvJSdpdGFsaWNHUSV0cnVlRicvRkFRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZFRkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmFvLyUrZ3JvdXBhbGlnbkdGYW8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGaG8tRjg2KC1JI21uR0YkNiRRIjBGJ0ZARl9vRmJvRmRvRmZvRmlvLUY4NigtRlg2JVEjcjNGJ0ZlbkZobkZfb0Zib0Zkb0Zmb0Zpb0ZbcEZbcEZbcEZfb0Zib0Zkby1GNTYrRltwRjdGW3BGYXBGW3BGW3BGX29GYm9GZG8tRjU2Ky1GODYoLUZYNiVRI3I2RidGZW5GaG5GX29GYm9GZG9GZm9GaW9GW3AtRjg2KEZXRl9vRmJvRmRvRmZvRmlvRltwRltwRltwRl9vRmJvRmRvLUY1NitGW3BGanBGW3BGX3FGW3BGW3BGX29GYm9GZG8tRjU2K0ZbcEZbcEZbcEZbcEZbcEZbcEZfb0Zib0Zkb0ZjcS8lJmFsaWduR1ElYXhpc0YnL0Zgb1EpYmFzZWxpbmVGJy9GY29RJ2NlbnRlckYnL0Zlb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmduLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXXMvJSZmcmFtZUdGXXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZFLyUtZXF1YWxjb2x1bW5zR0ZFLyUtZGlzcGxheXN0eWxlR0ZFLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmpyRmpuRl1vRkBGQC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmB0LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzQzNTg5OTk3NTBGJw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1542" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="code" labelreference="L801" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1256" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font italic="true" foreground="[255,0,255]">Conclusion: for A3.1 the Symmetry algebra of the model is 3+6=9 dimensional, as expected.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1257" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1"><Font italic="true" foreground="[255,0,0]">Section A3.2:</Font><Font italic="true" foreground="[255,0,255]"> isotropy </Font><Font italic="true" foreground="[255,0,0]">su(1,1)</Font><Font encoding="UTF-8" italic="true" foreground="[255,0,255]">, rep W+C. For r\342\211\2400 </Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1556" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rjk=</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKkxpc3RUb29sc0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiOkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWRj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKkxpc3RUb29sc0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiOkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWRj1GQA==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1554" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1565" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyRjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyRjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNzc3JDclIiIiIiIjIiImSSJwR0YkNyQ3JUYzIiIkRjUsJEY2ISIiNyQ3JUY0IiIlRjVGOjckNyVGOUY+RjVGNjckNyVGM0Y1RjRJInJHRiQ3JDclRjNGNUY5RkM3JDclRjRGNUYzLCRGQ0Y7NyQ3JUY0RjVGPkZDNyQ3JUY5RjVGM0ZDNyQ3JUY5RjVGPkZINyQ3JUY+RjVGNEZDNyQ3JUY+RjVGOUZDNyQ3JUYzRitGM0koZXBzaWxvbkdGJDckNyVGM0YrRj4sJComI0YzRjRGM0ZVRjNGOzckNyVGNEYrRjRGVTckNyVGNEYrRjksJEZZRjM3JDclRjlGK0Y0RmluNyQ3JUY5RitGOUZVNyQ3JUY+RitGM0ZYNyQ3JUY+RitGPkZVNyQ3JUY1RitGNUZV</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1558" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0wxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiQtRiw2JVEiZUYnRi9GMkZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiQtRiw2JVEiZkYnRi9GMkZBRkFGaW5GXG9GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGW3AvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0wxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiQtRiw2JVEiZUYnRi9GMkZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiQtRiw2JVEiZkYnRi9GMkZBRkFGaW5GXG9GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGW3AvJStleGVjdXRhYmxlR0ZFRkE=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1550" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNigtRiw2JVEicEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEickYnRi9GMkZBLUYsNiVRJyYjOTQ5O0YnL0YwRklGRUZFRkUvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRkEtSSNtc0dGJDYjUSdKYWNvYmlGJy1GLDYjUSFGJ0ZFRkUtRkI2LVEiO0YnRkVGR0ZKRkxGTkZQRlJGVEZWL0ZaUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNigtRiw2JVEicEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEickYnRi9GMkZBLUYsNiVRJyYjOTQ5O0YnL0YwRklGRUZFRkUvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRkEtSSNtc0dGJDYjUSdKYWNvYmlGJy1GLDYjUSFGJ0ZFRkUtRkI2LVEiO0YnRkVGR0ZKRkxGTkZQRlJGVEZWL0ZaUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiZJJXRydWVHJSpwcm90ZWN0ZWRHPCMiIiE3IzwlL0koZXBzaWxvbkc2IkYqL0kicEdGK0YtL0kickdGK0YvNyMtSSRfREdHRis2IzckNyVRK0xpZUFsZ2VicmFGK1ElVkNfMUYrNyQiIic9RitJJmZhbHNlR0YkRVxbbCE3NzckNyUiIiMiIiYiIiIsJEYvISIiNyQ3JSIiJEZBRkJGLzckNyVGQkY5RkJGKjckNyUiIiVGOUZCLCQqJiNGQkZARkJGKkZCRkQ3JDclRkJGQUZARi83JDclRkxGQUZARi83JDclRkBGOUZARio3JDclRkdGOUZALCRGTkZCNyQ3JUZCRkFGR0YvNyQ3JUZMRkFGR0YvNyQ3JUZARjlGR0ZYNyQ3JUZHRjlGR0YqNyQ3JUZARkFGTEYvNyQ3JUZHRkFGTEZDNyQ3JUZCRjlGTEZNNyQ3JUZMRjlGTEYqNyQ3JUZCRkBGQUYtNyQ3JUZCRkdGQSwkRi1GRDckNyVGQEZMRkFGZ283JDclRkdGTEZBRi03JDclRkFGOUZBRio=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1560" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNMREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiM2Ji1GLDYlUTJMZXZpRGVjb21wb3NpdGlvbkYnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZ24tSShtZmVuY2VkR0YkNiQtRiM2JEYrRj5GPkY+RitGPkYrLyUrZXhlY3V0YWJsZUdGQkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNMREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiM2Ji1GLDYlUTJMZXZpRGVjb21wb3NpdGlvbkYnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZ24tSShtZmVuY2VkR0YkNiQtRiM2JEYrRj5GPkY+RitGPkYrLyUrZXhlY3V0YWJsZUdGQkY+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ3KC1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZJI1ZDR0YmNyI3IzckNyMiIiJGMC1GJTYjNyRGKTcjNyQ3IyIiI0YwLUYlNiM3JEYpNyM3JDcjIiIkRjAtRiU2IzckRik3IzckNyMiIiVGMC1GJTYjNyRGKTcjNyQ3IyIiJkYwLUYlNiM3JEYpNyM3JDcjIiInRjBGLA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1559" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1567" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font italic="true" foreground="[255,0,255]">We shall exclude the possibility that p=0. We also have <Font encoding="UTF-8">\316\265=0 \342\210\250 \316\265</Font>=1.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1561" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1551" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1569" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGVyaUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLERlcml2YXRpb25zRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUSVGdWxsRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZobkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGVyaUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLERlcml2YXRpb25zRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUSVGdWxsRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZobkY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1562" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRInJGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJ1RidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GLDYlUSVkZXJpRidGL0YyLUZTNiYtRiM2JUZnbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRidGZ24tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zfby1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZgb0Znb0Y5RjlGZ29GOUY5LUY2Ni1RIjtGJ0Y5RjtGYnBGQEZCRkRGRkZIRl1vRk1GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRInJGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJ1RidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GLDYlUSVkZXJpRidGL0YyLUZTNiYtRiM2JUZnbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRidGZ24tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zfby1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZgb0Znb0Y5RjlGZ29GOUY5LUY2Ni1RIjtGJ0Y5RjtGYnBGQEZCRkRGRkZIRl1vRk1GZ29GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1553" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkY29tRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiUkYnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEiSkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluRlhGUkZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkY29tRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiUkYnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEiSkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluRlhGUkZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1557" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNixGVC1GUDYkLUYjNiwtRiw2JVEkY29tRidGL0YyLUZQNiYtRiM2Jy1GLDYlUSJ1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEib0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmBvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tRmpwNiRRIjZGJ0Y5Rl5wRjlGOUZjb0ZbcEZmcEZpcEZdcUZjcUZecEY5RjktRiw2I1EhRidGXnBGOUY5L0ZhcFEifGZyRicvRmRwUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNixGVC1GUDYkLUYjNiwtRiw2JVEkY29tRidGL0YyLUZQNiYtRiM2Jy1GLDYlUSJ1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEib0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmBvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tRmpwNiRRIjZGJ0Y5Rl5wRjlGOUZjb0ZbcEZmcEZpcEZdcUZjcUZecEY5RjktRiw2I1EhRidGXnBGOUY5L0ZhcFEifGZyRicvRmRwUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1563" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZGVyaXNvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEmc29sdmVGJ0YvRjItRlA2JC1GIzYoLUYsNiVRI2VxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYvLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi4tRiw2JVEickYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRInVGJ0YvRjJGaG5GYXAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVkZXJpRidGL0YyRjlGOS1GLDYjUSFGJ0Y5RjlGaG4tRiw2JVEicEYnL0YwRj1GOUZobi1GLDYlRl1wRmFyRjlGaG4tRiw2JVEidEYnRmFyRjlGaG4tRiw2JVEnJiM5NDk7RidGYXJGOUZobi1GLDYlUSJzRidGYXJGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRltyLyUrZXhlY3V0YWJsZUdGPUY5RjlGY3NGOUY5L0Zec1EiW0YnL0Zhc1EiXUYnLUY2Ni1RIjtGJ0Y5RjtGW29GQEZCRkRGRkZIRlxvRk1GY3NGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZGVyaXNvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEmc29sdmVGJ0YvRjItRlA2JC1GIzYoLUYsNiVRI2VxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYvLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi4tRiw2JVEickYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRInVGJ0YvRjJGaG5GYXAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVkZXJpRidGL0YyRjlGOS1GLDYjUSFGJ0Y5RjlGaG4tRiw2JVEicEYnL0YwRj1GOUZobi1GLDYlRl1wRmFyRjlGaG4tRiw2JVEidEYnRmFyRjlGaG4tRiw2JVEnJiM5NDk7RidGYXJGOUZobi1GLDYlUSJzRidGYXJGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRltyLyUrZXhlY3V0YWJsZUdGPUY5RjlGY3NGOUY5L0Zec1EiW0YnL0Zhc1EiXUYnLUY2Ni1RIjtGJ0Y5RjtGW29GQEZCRkRGRkZIRlxvRk1GY3NGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ8MC9JKGVwc2lsb25HNiIsJCoqIiIlIiIiSSJyR0YmRiosJiokKUkic0dGJiIiI0YqRipGKkYqRipJInRHRiYhIiJGMi9JInBHRiYiIiEvRitGKy9JI3IxR0YmRjUvSSNyMkdGJkY6L0kjcjNHRiYsJEkjcjdHRiZGMi9JI3I0R0YmRkAvSSNyNUdGJkZCL0kjcjZHRiYqJiwoKihGQkYqRi9GKkYxRipGKiomSSNyOEdGJkYqRi5GKkYyRklGMkYqRjFGMi9GPkY+L0ZJRkkvSSNyOUdGJiomLCgqJkZCRipGLkYqRioqKEZJRipGL0YqRjFGKkYqRkJGKkYqRjFGMi9GL0YvL0YxRjE8MC9GJUYlL0Y0RjRGNkY3RjlGO0Y/L0ZCRjUvRkRGNUZKL0ZJRjUvRk1GNUZSRlM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1568" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiUkYnRi9GMkZJRj9GPy1GUjYtUSI7RidGP0ZVRldGWUZlbkZnbkZpbkZbb0Zdby9GYW9RLDAuMjc3Nzc3OGVtRidGSUY/">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiUkYnRi9GMkZJRj9GPy1GUjYtUSI7RidGP0ZVRldGWUZlbkZnbkZpbkZbb0Zdby9GYW9RLDAuMjc3Nzc3OGVtRidGSUY/</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1577" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRj9GP0Y/LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRj8vJSZmZW5jZUdGPi8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y+LyUqc3ltbWV0cmljR0Y+LyUobGFyZ2VvcEdGPi8lLm1vdmFibGVsaW1pdHNHRj4vJSdhY2NlbnRHRj4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJSRidGL0YyRj9GPy1GUDYtUSI7RidGP0ZTRlVGV0ZZRmVuRmduRmluRltvL0Zfb1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRj5GPw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRj9GP0Y/LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRj8vJSZmZW5jZUdGPi8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y+LyUqc3ltbWV0cmljR0Y+LyUobGFyZ2VvcEdGPi8lLm1vdmFibGVsaW1pdHNHRj4vJSdhY2NlbnRHRj4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJSRidGL0YyRj9GPy1GUDYtUSI7RidGP0ZTRlVGV0ZZRmVuRmduRmluRltvL0Zfb1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRj5GPw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUkjbWlHRiQ2JVEjcjJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GP1EnaXRhbGljRidGQUZERkZGSEZLLUY4NigtRi82Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlxvLyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGW3AtRlA2JVEjcjdGJ0ZTRlYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlxvRj5GQUZERkZGSEZLLUY4NigtRlA2JVEjcjRGJ0ZTRlZGQUZERkZGSEZLRjdGN0ZBRkRGRi1GNTYrLUY4NigtRi82J0ZmbkZPRmFwRmRwRj5GQUZERkZGSEZLRjdGZnAtRjg2KEZecEZBRkRGRkZIRktGN0Y3RkFGREZGLUY1NitGWEZmcEY3Rk1GN0Y3RkFGREZGLUY1NitGZnBGYXFGXXFGN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Y3RjdGN0ZBRkRGRkZncS8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRlUvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zmci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhcy8lJmZyYW1lR0Zhcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRlxvLyUtZXF1YWxjb2x1bW5zR0Zcby8lLWRpc3BsYXlzdHlsZUdGXG8vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnNGYXBGZHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZHQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3NDM0OTYzODgzMEYn">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUkjbWlHRiQ2JVEjcjJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GP1EnaXRhbGljRidGQUZERkZGSEZLLUY4NigtRi82Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlxvLyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGW3AtRlA2JVEjcjdGJ0ZTRlYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlxvRj5GQUZERkZGSEZLLUY4NigtRlA2JVEjcjRGJ0ZTRlZGQUZERkZGSEZLRjdGN0ZBRkRGRi1GNTYrLUY4NigtRi82J0ZmbkZPRmFwRmRwRj5GQUZERkZGSEZLRjdGZnAtRjg2KEZecEZBRkRGRkZIRktGN0Y3RkFGREZGLUY1NitGWEZmcEY3Rk1GN0Y3RkFGREZGLUY1NitGZnBGYXFGXXFGN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Y3RjdGN0ZBRkRGRkZncS8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRlUvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zmci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zhcy8lJmZyYW1lR0Zhcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRlxvLyUtZXF1YWxjb2x1bW5zR0Zcby8lLWRpc3BsYXlzdHlsZUdGXG8vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnNGYXBGZHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZHQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3NDM0OTYzODgzMEYn</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1578" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZALUkjbWlHRiQ2JVEkVGhlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJmZpcnN0RidGL0YyRjUtRiw2JVEpc29sdXRpb25GJ0YvRjJGNS1GLDYlUSlyZXF1aXJlc0YnRi9GMkY1LUYsNiVRInBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZpbi1JI21uR0YkNiRRIjBGJ0Y5RjUtRiw2JVEmd2hpY2hGJ0YvRjJGNS1GLDYlUSNpc0YnRi9GMkY1LUYsNiVRKWV4Y2x1ZGVkRidGL0YyRjUtRiw2JVEjYXNGJ0YvRjJGNS1GLDYlUSNpdEYnRi9GMkY1LUYsNiVRJGlzbkYnRi9GMi1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnRk0tRiw2JVEidEYnRi9GMkY1LUYsNiVRJE5ER0YnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZALUkjbWlHRiQ2JVEkVGhlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJmZpcnN0RidGL0YyRjUtRiw2JVEpc29sdXRpb25GJ0YvRjJGNS1GLDYlUSlyZXF1aXJlc0YnRi9GMkY1LUYsNiVRInBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZpbi1JI21uR0YkNiRRIjBGJ0Y5RjUtRiw2JVEmd2hpY2hGJ0YvRjJGNS1GLDYlUSNpc0YnRi9GMkY1LUYsNiVRKWV4Y2x1ZGVkRidGL0YyRjUtRiw2JVEjYXNGJ0YvRjJGNS1GLDYlUSNpdEYnRi9GMkY1LUYsNiVRJGlzbkYnRi9GMi1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnRk0tRiw2JVEidEYnRi9GMkY1LUYsNiVRJE5ER0YnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1580" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="code" labelreference="L1305" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1262" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font italic="true" foreground="[255,0,255]">Conclusion: for A3.2 the Symmetry algebra of the model is 3+6=9 dimensional, as expected.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1261" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1"><Font italic="true" foreground="[255,0,0]">Section A3.2:</Font><Font italic="true" foreground="[255,0,255]"> isotropy </Font><Font italic="true" foreground="[255,0,0]">su(1,1)</Font><Font italic="true" foreground="[255,0,255]">, rep W+C. For r=0</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1584" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rjk=</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKkxpc3RUb29sc0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiOkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWRj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKkxpc3RUb29sc0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiOkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWRj1GQA==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1597" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1599" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyRjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjTDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyRjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNy83JDclIiIiIiIjIiImSSJwR0YkNyQ3JUYzIiIkRjUsJEY2ISIiNyQ3JUY0IiIlRjVGOjckNyVGOUY+RjVGNjckNyVGM0YrRjNJInNHRiQ3JDclRjNGK0Y+LCYqJiNGM0Y0RjNJKGVwc2lsb25HRiRGM0YzRkNGOzckNyVGNEYrRjRGQzckNyVGNEYrRjksJkZHRjtGQ0YzNyQ3JUY5RitGNEZONyQ3JUY5RitGOUZDNyQ3JUY+RitGM0ZGNyQ3JUY+RitGPkZDNyQ3JUY1RitGNUZJ</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1581" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0wxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiQtRiw2JVEiZUYnRi9GMkZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiQtRiw2JVEiZkYnRi9GMkZBRkFGaW5GXG9GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGW3AvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI0wxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiMtRiw2JVEiZUYnRi9GMkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj0tRjY2Ji1GIzYjLUYsNiVRImZGJ0YvRjJGQUZpbkZcb0ZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGW3A=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1591" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNigtRiw2JVEicEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEibEYnRi9GMkZBLUYsNiVRInNGJ0YvRjJGRUZFLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZBLUkjbXNHRiQ2I1EnSmFjb2JpRictRiw2I1EhRidGRUZFLUZCNi1RIjtGJ0ZFRkdGSkZMRk5GUEZSRlRGVi9GWlEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRklGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GNjYmLUYjNictRiw2JVEicEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEibEYnRi9GMkZBLUYsNiVRInNGJ0YvRjJGRS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGQS1JI21zR0YkNiNRJ0phY29iaUYnLUYsNiNRIUYnRkUtRkI2LVEiO0YnRkVGR0ZKRkxGTkZQRlJGVEZWL0ZaUSwwLjI3Nzc3NzhlbUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiZJJXRydWVHJSpwcm90ZWN0ZWRHPCMiIiE3IzwlL0kibEc2IkYqL0kicEdGK0YtL0kic0dGK0YvNyMtSSRfREdHRis2IzckNyVRK0xpZUFsZ2VicmFGK1ElVkNfMUYrNyQiIic9RitJJmZhbHNlR0YkRVxbbCE3LzckNyUiIiJGOUZARi83JDclIiIlRjlGQCwmKiYjRkAiIiNGQEkoZXBzaWxvbkdGK0ZARkBGLyEiIjckNyVGR0Y5RkdGLzckNyUiIiRGOUZHLCZGRUZJRi9GQDckNyVGR0Y5Rk5GTzckNyVGTkY5Rk5GLzckNyVGQEY5RkNGRDckNyVGQ0Y5RkNGLzckNyVGQEZHIiImRi03JDclRkBGTkZaLCRGLUZJNyQ3JUZHRkNGWkZnbjckNyVGTkZDRlpGLTckNyVGWkY5RlpGSA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1592" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNMREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiM2Ji1GLDYlUTJMZXZpRGVjb21wb3NpdGlvbkYnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZ24tSShtZmVuY2VkR0YkNiQtRiM2JEYrRj5GPkY+RitGPkYrLyUrZXhlY3V0YWJsZUdGQkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNMREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiM2Ji1GLDYlUTJMZXZpRGVjb21wb3NpdGlvbkYnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZ24tSShtZmVuY2VkR0YkNiQtRiM2JEYrRj5GPkY+RitGPkYrLyUrZXhlY3V0YWJsZUdGQkY+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ3KC1JJF9ER0c2IjYjNyQ3JVEndmVjdG9yRiZJI1ZDR0YmNyI3IzckNyMiIiJGMC1GJTYjNyRGKTcjNyQ3IyIiI0YwLUYlNiM3JEYpNyM3JDcjIiIkRjAtRiU2IzckRik3IzckNyMiIiVGMC1GJTYjNyRGKTcjNyQ3IyIiJkYwLUYlNiM3JEYpNyM3JDcjIiInRjBGLA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1590" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1582" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font italic="true" foreground="[255,0,255]">We shall exclude the possibility that p=0. We also have <Font encoding="UTF-8">\316\265=0 \342\210\250 \316\265</Font>=1.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1593" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1598" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1585" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGVyaUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLERlcml2YXRpb25zRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUSVGdWxsRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZobkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGVyaUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLERlcml2YXRpb25zRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUSVGdWxsRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZobkY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1594" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRInJGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJ1RidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GLDYlUSVkZXJpRidGL0YyLUZTNiYtRiM2JUZnbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRidGZ24tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zfby1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZgb0Znb0Y5RjlGZ29GOUY5LUY2Ni1RIjtGJ0Y5RjtGYnBGQEZCRkRGRkZIRl1vRk1GZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRInJGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJ1RidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GLDYlUSVkZXJpRidGL0YyLUZTNiYtRiM2JUZnbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRidGZ24tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zfby1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZgb0Znb0Y5RjlGZ29GOUY5LUY2Ni1RIjtGJ0Y5RjtGYnBGQEZCRkRGRkZIRl1vRk1GZ29GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY6LUkkbXRyR0YkNistSSRtdGRHRiQ2KC1GLDYlUSNyMUYnRi9GMi8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGX28vJStncm91cGFsaWduR0Zfby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zmby1GaG42KC1GLDYlUSNyMkYnRi9GMkZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GLDYlUSNyM0YnRi9GMkZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GLDYlUSNyNEYnRi9GMkZdb0Zgb0Zib0Zkb0Znby1GaG42KC1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmBvRmJvRmRvRmdvLUZobjYoLUYsNiVRI3I1RidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYrLUZobjYoLUYsNiVRI3I2RidGL0YyRl1vRmBvRmJvRmRvRmdvLUZobjYoLUYsNiVRI3I3RidGL0YyRl1vRmBvRmJvRmRvRmdvLUZobjYoLUYsNiVRI3I4RidGL0YyRl1vRmBvRmJvRmRvRmdvLUZobjYoLUYsNiVRI3I5RidGL0YyRl1vRmBvRmJvRmRvRmdvRmhwLUZobjYoLUYsNiVRJHIxMEYnRi9GMkZdb0Zgb0Zib0Zkb0Znb0Zdb0Zgb0Ziby1GZW42Ky1GaG42KC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZoc0Zmci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl1vRmBvRmJvRmRvRmdvRl9yRmpxLUZobjYoLUYjNidGZHNGZ3FGanNGXXRGOUZdb0Zgb0Zib0Zkb0Znb0ZocC1GaG42KC1GLDYlUSRyMTFGJ0YvRjJGXW9GYG9GYm9GZG9GZ29GXW9GYG9GYm8tRmVuNitGY3AtRmhuNigtRiM2J0Zkc0ZgcEZqc0ZddEY5Rl1vRmBvRmJvRmRvRmdvLUZobjYoLUYjNidGZHNGW3BGanNGXXRGOUZdb0Zgb0Zib0Zkb0Znb0ZnbkZocC1GaG42KC1GLDYlUSRyMTJGJ0YvRjJGXW9GYG9GYm9GZG9GZ29GXW9GYG9GYm8tRmVuNistRmhuNigtRiM2J0Zkcy1JJm1mcmFjR0YkNigtRiM2KEZbcy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZ2LUYsNiVRInBGJ0YvRjJGanNGXXRGOS1GIzYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmdzRmlzLUYsNiVRInNGJ0YvRjJGOUZqc0ZddEY5LyUubGluZXRoaWNrbmVzc0dGZm8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHgvJSliZXZlbGxlZEdGPUZidy1GXnY2KC1GIzYoRmV0RmJ2Rmh2RmpzRl10RjlGW3dGaHdGandGXXhGX3hGOUZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GIzYmLUZedjYoLUYjNihGYHFGYnZGaHZGanNGXXRGOUZbd0Zod0Zqd0ZdeEZfeEZidy1GXnY2KC1GIzYoRmR1RmJ2Rmh2RmpzRl10RjlGW3dGaHdGandGXXhGX3hGOUZdb0Zgb0Zib0Zkb0Znby1GaG42KC1GIzYnRmRzRml4LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZ3NGaXNGXXlGOUZdb0Zgb0Zib0Zkb0Znb0ZpdS1GaG42KC1GIzYqRmpuRmJ3RmVwRmJ3RlxyRmV5RmFyRjlGXW9GYG9GYm9GZG9GZ28tRmhuNigtRiw2JVEkcjEzRidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYrRmhwRmhwRmhwRmhwRmhwRmhwRl1vRmBvRmJvLyUmYWxpZ25HUSVheGlzRicvRl5vUSliYXNlbGluZUYnL0Zhb0ZceC9GY29RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX1tsLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpbbC8lJmZyYW1lR0ZqW2wvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdbbEZqc0ZddEY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdXWwvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3NDM2NjUwMzk4MkYnRmpzRl10Rjk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1595" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkY29tRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiUkYnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEiSkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluRlhGUkZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkY29tRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiUkYnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEiSkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluRlhGUkZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1583" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNixGVC1GUDYkLUYjNiwtRiw2JVEkY29tRidGL0YyLUZQNiYtRiM2Jy1GLDYlUSJ1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEib0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmBvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tRmpwNiRRIjZGJ0Y5Rl5wRjlGOUZjb0ZbcEZmcEZpcEZdcUZjcUZecEY5RjktRiw2I1EhRidGXnBGOUY5L0ZhcFEifGZyRicvRmRwUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNixGVC1GUDYkLUYjNiwtRiw2JVEkY29tRidGL0YyLUZQNiYtRiM2Jy1GLDYlUSJ1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEib0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmBvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tRmpwNiRRIjZGJ0Y5Rl5wRjlGOUZjb0ZbcEZmcEZpcEZdcUZjcUZecEY5RjktRiw2I1EhRidGXnBGOUY5L0ZhcFEifGZyRicvRmRwUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1596" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZGVyaXNvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEmc29sdmVGJ0YvRjItRlA2JC1GIzYoLUYsNiVRI2VxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYvLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi4tRiw2JVEickYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRInVGJ0YvRjJGaG5GYXAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVkZXJpRidGL0YyRjlGOS1GLDYjUSFGJ0Y5RjlGaG4tRiw2JVEicEYnL0YwRj1GOUZobi1GLDYlRl1wRmFyRjlGaG4tRiw2JVEidEYnRmFyRjlGaG4tRiw2JVEic0YnRmFyRjlGaG4tRiw2JVEibEYnRmFyRjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zbci8lK2V4ZWN1dGFibGVHRj1GOUY5RmNzRjlGOS9GXnNRIltGJy9GYXNRIl1GJy1GNjYtUSI7RidGOUY7RltvRkBGQkZERkZGSEZcb0ZNRmNzRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZGVyaXNvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEmc29sdmVGJ0YvRjItRlA2JC1GIzYoLUYsNiVRI2VxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYvLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi4tRiw2JVEickYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRInVGJ0YvRjJGaG5GYXAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVkZXJpRidGL0YyRjlGOS1GLDYjUSFGJ0Y5RjlGaG4tRiw2JVEicEYnL0YwRj1GOUZobi1GLDYlRl1wRmFyRjlGaG4tRiw2JVEidEYnRmFyRjlGaG4tRiw2JVEic0YnRmFyRjlGaG4tRiw2JVEibEYnRmFyRjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zbci8lK2V4ZWN1dGFibGVHRj1GOUY5RmNzRjlGOS9GXnNRIltGJy9GYXNRIl1GJy1GNjYtUSI7RidGOUY7RltvRkBGQkZERkZGSEZcb0ZNRmNzRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZGVyaXNvbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GUDYmLUYjNkotRiM2KC1GLDYlUScmIzk0OTtGJy9GMEY9RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GWi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GLDYlUSJsRidGL0YyRmhuRmpvRltvRl5vRjlGYG8tRiM2KC1GLDYlUSJwRidGL0YyRmhuRl9wRltvRl5vRjlGYG8tRiM2KC1GLDYlUSJyRidGL0YyRmhuRmRwRltvRl5vRjlGYG8tRiM2KC1GLDYlUSNyMUYnRi9GMkZobi1JI21uR0YkNiRRIjBGJ0Y5RltvRl5vRjlGYG8tRiM2KC1GLDYlUSRyMTBGJ0YvRjJGaG5GXHFGW29GXm9GOUZgby1GIzYoLUYsNiVRJHIxMUYnRi9GMkZobkZccUZbb0Zeb0Y5RmBvLUYjNigtRiw2JVEkcjEyRidGL0YyRmhuRlxxRltvRl5vRjlGYG8tRiM2KC1GLDYlUSRyMTNGJ0YvRjJGaG5GXHFGW29GXm9GOUZgby1GIzYoLUYsNiVRI3IyRidGL0YyRmhuLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zLUYsNiVRI3I2RidGL0YyRltvRl5vRjlGW29GXm9GOUZgby1GIzYoLUYsNiVRI3IzRidGL0YyRmhuLUYjNidGW3MtRiw2JVEjcjlGJ0YvRjJGW29GXm9GOUZbb0Zeb0Y5RmBvLUYjNigtRiw2JVEjcjRGJ0YvRjJGaG4tRiw2JVEjcjhGJ0YvRjJGW29GXm9GOUZgby1GIzYoLUYsNiVRI3I1RidGL0YyRmhuRlxxRltvRl5vRjlGYG8tRiM2KEZhc0ZobkZhc0Zbb0Zeb0Y5RmBvLUYjNigtRiw2JVEjcjdGJ0YvRjJGaG5GXHFGW29GXm9GOUZgby1GIzYoRmN0RmhuRmN0RltvRl5vRjlGYG8tRiM2KEZbdEZobkZbdEZbb0Zeb0Y5RmBvLUYjNigtRiw2JVEic0YnRi9GMkZobkZodUZbb0Zeb0Y5RmBvLUYjNigtRiw2JVEidEYnRi9GMkZobkZddkZbb0Zeb0Y5RltvRl5vRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGW29GXm9GOUY5L0ZhdlEiW0YnL0ZkdlEiXUYnRltvRl5vRjk=">NyM8NS9JKGVwc2lsb25HNiJJKGVwc2lsb25HNiIvSSJsRzYiSSJsRzYiL0kicEc2IkkicEc2Ii9JInJHNiJJInJHNiIvSSNyMUc2IiIiIS9JJHIxMEc2IiIiIS9JJHIxMUc2IiIiIS9JJHIxMkc2IiIiIS9JJHIxM0c2IiIiIS9JI3IyRzYiLCRJI3I2RzYiISIiL0kjcjNHNiIsJEkjcjlHNiIhIiIvSSNyNEc2IkkjcjhHNiIvSSNyNUc2IiIiIS9JI3I2RzYiSSNyNkc2Ii9JI3I3RzYiIiIhL0kjcjhHNiJJI3I4RzYiL0kjcjlHNiJJI3I5RzYiL0kic0c2Ikkic0c2Ii9JInRHNiJJInRHNiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1586" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiUkYnRi9GMkZJRj9GPy1GUjYtUSI7RidGP0ZVRldGWUZlbkZnbkZpbkZbb0Zdby9GYW9RLDAuMjc3Nzc3OGVtRidGSUY/">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKGRlcmlzb2xGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRj8vJStleGVjdXRhYmxlR0Y+Rj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHRj4vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPi8lKnN5bW1ldHJpY0dGPi8lKGxhcmdlb3BHRj4vJS5tb3ZhYmxlbGltaXRzR0Y+LyUnYWNjZW50R0Y+LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiUkYnRi9GMkZJRj9GPy1GUjYtUSI7RidGP0ZVRldGWUZlbkZnbkZpbkZbb0Zdby9GYW9RLDAuMjc3Nzc3OGVtRidGSUY/</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUYvNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUkjbWlHRiQ2JVEjcjZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GP1EnaXRhbGljRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRldGPkZBRkRGRkZIRkstRjg2KC1GLzYnRlEtRmRvNiVRI3I5RidGZ29Gam9GXHBGX3BGPkZBRkRGRkZIRkstRjg2KC1GZG82JVEjcjhGJ0Znb0Zqb0ZBRkRGRkZIRktGN0Y3RkFGREZGLUY1NistRjg2KEZjb0ZBRkRGRkZIRktGN0ZocC1GODYoRmVwRkFGREZGRkhGS0Y3RjdGQUZERkYtRjU2K0ZhcEZocEY3Rk1GN0Y3RkFGREZGLUY1NitGaHBGYXFGX3FGN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Y3RjdGN0ZBRkRGRkZncS8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmlvLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zRlxwRl9wRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmR0LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzQzNjAwNDAxMzRGJw==">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUYvNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUkjbWlHRiQ2JVEjcjZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GP1EnaXRhbGljRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRldGPkZBRkRGRkZIRkstRjg2KC1GLzYnRlEtRmRvNiVRI3I5RidGZ29Gam9GXHBGX3BGPkZBRkRGRkZIRkstRjg2KC1GZG82JVEjcjhGJ0Znb0Zqb0ZBRkRGRkZIRktGN0Y3RkFGREZGLUY1NistRjg2KEZjb0ZBRkRGRkZIRktGN0ZocC1GODYoRmVwRkFGREZGRkhGS0Y3RjdGQUZERkYtRjU2K0ZhcEZocEY3Rk1GN0Y3RkFGREZGLUY1NitGaHBGYXFGX3FGN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Y3RjdGN0ZBRkRGRkZncS8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmlvLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXMvJSZmcmFtZUdGYXMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5zRlxwRl9wRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmR0LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzQzNjAwNDAxMzRGJw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1397" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="code" labelreference="L1367" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1353" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font italic="true" foreground="[255,0,255]">Conclusion: for A3.2 the Symmetry algebra of the model is 3+6=9 dimensional, as expected.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1355" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/SKT.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1024" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="VC &gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L16" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">We test our homogeneous (pseudo) Hermitian structures for the Strong K\303\244hler with Torsion (SKT) property: </Font><Font encoding="UTF-8" foreground="[255,0,0]">NJ=0 &amp; (d\342\210\230J)^2 \317\211=0.</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We also test for a generalization of the condition:</Font> <Font encoding="UTF-8" foreground="[255,0,0]">(d\342\210\230J)^k \317\211=0</Font></Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">k=1 is K\303\244hler, k=2 is SKT and others are apparently new.</Font></Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A1.1</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L634" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L628" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNy03JDclIiIiIiIjIiImSSZhbHBoYUdGJDckNyUiIiQiIiVGNSwkRjYhIiI3JDclRjNGK0YzLCQqJiNGM0Y0RjNJKGVwc2lsb25HRiRGM0YzNyQ3JUYzRitGNEkickdGJDckNyVGNEYrRjMsJEZFRjw3JDclRjRGK0Y0Rj83JDclRjlGK0Y5Rj83JDclRjlGK0Y6Rkg3JDclRjpGK0Y5RkU3JDclRjpGK0Y6Rj83JDclRjVGK0Y1RkI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L631" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L764" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRJ0phY29iaUYnRjovJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGRC1JI21vR0YkNi1RIjtGJ0ZELyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGQUZE">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRJ0phY29iaUYnRjovJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGRC1JI21vR0YkNi1RIjtGJ0ZELyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGQUZE</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L643" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJ0RicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2QS1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam5GVEZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRlxwLUYsNiVRI2YyRidGV0ZZRmJvRmVvRlRGYm9GXnBGYm9GaG9GYm8tRiw2JVEjZjNGJ0ZXRllGYm9GZW9GVEZib0ZhcEZoby1GLDYlUSNmNEYnRldGWUZib0Zlb0ZURmJvRmRwRjJGMkZoby1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZXRllGYm9GZW9GVEZib0ZbcUZib0Zoby1GLDYlUSNmNkYnRldGWUZib0Zlb0ZURmJvRl5xRmJvRjJGMi8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjkvRjxGWEY9Rj9GQUZDRkVGaG5GSkZhcUYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJ0RicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2QS1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam5GVEZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRlxwLUYsNiVRI2YyRidGV0ZZRmJvRmVvRlRGYm9GXnBGYm9GaG9GYm8tRiw2JVEjZjNGJ0ZXRllGYm9GZW9GVEZib0ZhcEZoby1GLDYlUSNmNEYnRldGWUZib0Zlb0ZURmJvRmRwRjJGMkZoby1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZXRllGYm9GZW9GVEZib0ZbcUZib0Zoby1GLDYlUSNmNkYnRldGWUZib0Zlb0ZURmJvRl5xRmJvRjJGMi8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjkvRjxGWEY9Rj9GQUZDRkVGaG5GSkZhcUYy</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1GIzYmLUYjNiYtRiw2JVEidEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2YxRidGL0YyRjlGWEZobkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YyRidGL0YyRjlGWEZlb0Y5RltvLUYjNiYtRiM2JkZVRlgtRiw2JVEjZjNGJ0YvRjJGOUZYRlxwRjlGW28tRiM2Ji1GIzYmRlVGWC1GLDYlUSNmNEYnRi9GMkY5RlhGY3BGOUZbby1GIzYmLUYsNiVRI2Y1RidGL0YyRlhGaHBGOUZbby1GIzYmLUYsNiVRI2Y2RidGL0YyRlhGXXFGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFJInRHRiQ3JDckIiIjRjVGMjckNyQiIiRGOEYyNyQ3JCIiJUY7RjI3JDckIiImRj5GMTckNyQiIidGQUYx</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L644" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNjEtRlM2Ji1GIzY9LUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSRjb3NGJy9GMEY9RjktRlM2JC1GIzYkLUYsNiVRImFGJ0YvRjJGOUY5RmVvLUYsNiVRJHNpbkYnRmJwRjktRlM2JC1GIzYkLUYsNiVRImJGJ0YvRjJGOUY5Rl1vRmVvRmlvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRl1xRl1vRmluRl1vRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zlby1GUzYmLUYjNj9GX3BGY3BGZW9GanBGXXFGXW9GZW9GaW5GXW9GZW8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYm8vJSZkZXB0aEdGY3IvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRl9yNiZGYXJGZHJGZnIvRmlyUSVhdXRvRidGZW9GZW9GX3BGXXFGXW9GZW9GaW9GanBGY3BGZW9GanBGXXFGXW9GaW5GXW9GaW5GOUY5RmRxRmdxRl1vRmVvLUZTNiYtRiM2P0ZqcEZjcEZlb0ZqcEZdcUZdb0Zlb0Zpb0ZfcEZdcUZdb0Zlb0ZpbkZdb0Zlb0ZeckZbc0Zlb0Zlb0ZfcEZjcEZlb0ZqcEZdcUZdb0ZpbkZdb0ZpbkY5RjlGZHFGZ3FGXW9GZW8tRlM2Ji1GIzY7Rl9wRl1xRl1vRmVvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRmNwRmVvRmpwRl1xRl1vRmVvRmluRl1vRmluRl1vRmluRjlGOUZkcUZncUZdby1GUzYmLUYjNi9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW8tRmpuNiRRIjFGJ0Y5RjlGOUZkcUZncUZdby1GUzYmLUYjNi5GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GW3RGXW9GaW5GOUY5RmRxRmdxRjlGOUZkcUZncUY5RjktRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGYW9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNjEtRlM2Ji1GIzY9LUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSRjb3NGJy9GMEY9RjktRlM2JC1GIzYkLUYsNiVRImFGJ0YvRjJGOUY5RmVvLUYsNiVRJHNpbkYnRmJwRjktRlM2JC1GIzYkLUYsNiVRImJGJ0YvRjJGOUY5Rl1vRmVvRmlvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRl1xRl1vRmluRl1vRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zlby1GUzYmLUYjNj9GX3BGY3BGZW9GanBGXXFGXW9GZW9GaW5GXW9GZW8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYm8vJSZkZXB0aEdGY3IvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRl9yNiZGYXJGZHJGZnIvRmlyUSVhdXRvRidGZW9GZW9GX3BGXXFGXW9GZW9GaW9GanBGY3BGZW9GanBGXXFGXW9GaW5GXW9GaW5GOUY5RmRxRmdxRl1vRmVvLUZTNiYtRiM2P0ZqcEZjcEZlb0ZqcEZdcUZdb0Zlb0Zpb0ZfcEZdcUZdb0Zlb0ZpbkZdb0Zlb0ZeckZbc0Zlb0Zlb0ZfcEZjcEZlb0ZqcEZdcUZdb0ZpbkZdb0ZpbkY5RjlGZHFGZ3FGXW9GZW8tRlM2Ji1GIzY7Rl9wRl1xRl1vRmVvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRmNwRmVvRmpwRl1xRl1vRmVvRmluRl1vRmluRl1vRmluRjlGOUZkcUZncUZdby1GUzYmLUYjNi9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW8tRmpuNiRRIjFGJ0Y5RjlGOUZkcUZncUZdby1GUzYmLUYjNi5GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GW3RGXW9GaW5GOUY5RmRxRmdxRjlGOUZkcUZncUY5RjktRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGYW9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GIzYmLUYjNigtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgcS1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGaXFGXHJGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9xRmFxLUYjNigtRiw2JVEkc2luRidGW3FGOUZccS1GUzYkLUYjNiYtRiw2JVEiYkYnRi9GMkZpcUZcckY5RjlGaXFGXHJGOUY5RmlxRlxyRjlGXm9GYW9GY29GZW9GaG8tRmhuNigtRiM2J0ZecC1GIzYmLUYjNihGY3JGXHFGYnFGaXFGXHJGOUZeckZhckY5RmlxRlxyRjlGXm9GYW9GY29GZW9GaG8tRmhuNigtRiM2J0ZecC1GIzYoRmhwRlxxRmZyRmlxRlxyRjlGaXFGXHJGOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZeb0Zhb0Zjby1GZW42Ky1GaG42KEZkcEZeb0Zhb0Zjb0Zlb0Zob0Znbi1GaG42KEZpc0Zeb0Zhb0Zjb0Zlb0Zob0Zdc0ZnbkZnbkZeb0Zhb0Zjby1GZW42Ky1GaG42KEZhc0Zeb0Zhb0Zjb0Zlb0Zob0Zlc0ZnbkZddEZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZfdEZjdEZqb0ZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbkZnbi1GaG42KC1GIzYlRl5wLUZbbzYkRmdvRjlGOUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbi1GaG42KEZddUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zgdi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zbdy8lJmZyYW1lR0Zbdy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaHZGaXFGXHJGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXngvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUSs0NDU3ODM0ODE4RidGaXFGXHJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GIzYmLUYjNigtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgcS1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGaXFGXHJGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9xRmFxLUYjNigtRiw2JVEkc2luRidGW3FGOUZccS1GUzYkLUYjNiYtRiw2JVEiYkYnRi9GMkZpcUZcckY5RjlGaXFGXHJGOUY5RmlxRlxyRjlGXm9GYW9GY29GZW9GaG8tRmhuNigtRiM2J0ZecC1GIzYmLUYjNihGY3JGXHFGYnFGaXFGXHJGOUZeckZhckY5RmlxRlxyRjlGXm9GYW9GY29GZW9GaG8tRmhuNigtRiM2J0ZecC1GIzYoRmhwRlxxRmZyRmlxRlxyRjlGaXFGXHJGOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZeb0Zhb0Zjby1GZW42Ky1GaG42KEZkcEZeb0Zhb0Zjb0Zlb0Zob0Znbi1GaG42KEZpc0Zeb0Zhb0Zjb0Zlb0Zob0Zdc0ZnbkZnbkZeb0Zhb0Zjby1GZW42Ky1GaG42KEZhc0Zeb0Zhb0Zjb0Zlb0Zob0Zlc0ZnbkZddEZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZfdEZjdEZqb0ZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbkZnbi1GaG42KC1GIzYlRl5wLUZbbzYkRmdvRjlGOUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbi1GaG42KEZddUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zgdi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zbdy8lJmZyYW1lR0Zbdy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaHZGaXFGXHJGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXngvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUSs0NDU3ODM0ODE4RidGaXFGXHJGOQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L645" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Py1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYmLUYjNiYtRiM2Ji1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW8tSShtZmVuY2VkR0YkNiQtRiw2JVEiYUYnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgb0Ziby1GIzYmLUYsNiVRJHNpbkYnRlxvRjlGXW8tRmRvNiQtRiw2JVEiYkYnRi9GMkY5RjlGOUZpby1GLDYlUSNlMUYnRi9GMkY5RmlvLUYsNiVRI2YyRidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2Ji1GIzYmLUYjNiYtRiM2JkZecEZdb0Zjb0Y5RmlvRlxwRjlGaW9GZnBGOUZpby1GLDYlUSNmM0YnRi9GMkY5RlxxLUYjNiYtRiM2Ji1GIzYmRmluRl1vRmFwRjlGaW9GZnBGOUZpby1GLDYlUSNmNEYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2Ji1GIzYmRmVuRmlvLUYsNiVRI2UyRidGL0YyRjlGaW8tRiw2JVEjZjFGJ0YvRjJGOUZjci1GIzYmLUYjNiZGXnJGaW9GanJGOUZpb0ZncUY5RlxxLUYjNiYtRiM2JkZjcUZpb0ZqckY5RmlvRmByRjlGY3ItRiM2Ji1GIzYmRmNxRmlvLUYsNiVRI2UzRidGL0YyRjlGaW9GXXNGOUZccS1GIzYmLUYjNiZGXnJGaW9GXHRGOUZpb0ZpcEY5RmNyLUYjNiYtRiM2JkZlbkZpb0ZcdEY5RmlvRmByRjlGY3ItRiM2Ji1GIzYmRl5yRmlvLUYsNiVRI2U0RidGL0YyRjlGaW9GXXNGOUZjci1GIzYmLUYjNiZGY3FGaW9GW3VGOUZpb0ZpcEY5RlxxLUYjNiYtRiM2JkZlbkZpb0ZbdUY5RmlvRmdxRjlGXHEtRiM2Ji1GLDYlUSNlNUYnRi9GMkZpby1GLDYlUSNmNkYnRi9GMkY5RmNyLUYjNiYtRiw2JVEjZTZGJ0YvRjJGaW8tRiw2JVEjZjVGJ0YvRjJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb25fYmFzRiRRKGNvdl9iYXNGJDciNzA3JDckIiIiIiIjLCQqJi1JJGNvc0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSJhR0YkRjItSSRzaW5HRjg2I0kiYkdGJEYyISIiNyQ3JEYyIiIkLCQqJi1GPkY7RjJGPUYyRkE3JDckRjIiIiUsJC1GN0Y/RkE3JDckRjNGMkY1NyQ3JEYzRkRGTDckNyRGM0ZKRkU3JDckRkRGMkZGNyQ3JEZERjNGSzckNyRGREZKRjU3JDckRkpGMkZMNyQ3JEZKRjNGRjckNyRGSkZERjQ3JDckIiImIiInRkE3JDckRlxvRltvRjI=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L653" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRltvLUZTNiYtRiM2JC1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZecEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmJwRmVwRjlGOUZbby1GLDYlUSdER2Zvcm1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl5vRkBGQkZERkZGSEZfb0ZNRltxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRltvLUZTNiYtRiM2JC1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZecEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmJwRmVwRjlGOUZbby1GLDYlUSdER2Zvcm1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl5vRkBGQkZERkZGSEZfb0ZNRltxRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2MC1GIzYoLUYjNiYtRiM2KC1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GW28tSShtZmVuY2VkR0YkNiQtRiw2JVEiYUYnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqbkZcby1GIzYmLUYsNiVRJHNpbkYnRmZuRjlGZ24tRl5vNiQtRiw2JVEiYkYnRi9GMkY5RjlGY28tRiw2JVEidEYnRi9GMkY5RmNvLUYsNiVRI2YxRidGL0YyRjlGY28tRiw2JVErJmJpZ3dlZGdlO0YnRi9GMkZjby1GLDYlUSNmMkYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgcS1GIzYoLUYjNiYtRiM2KC1GIzYmRmhvRmduRl1vRjlGY29GZm9GY29GYHBGOUZjb0ZjcEY5RmNvRmZwRmNvLUYsNiVRI2YzRidGL0YyRjlGXHEtRiM2KC1GIzYmLUYjNiYtRiM2JkZZRmduRltwRjlGY29GYHBGOUZjb0ZjcEY5RmNvRmZwRmNvLUYsNiVRI2Y0RidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfcUZhcS1GIzYoLUYjNiZGYXJGY29GaXBGOUZjb0ZmcEZjb0ZqcUY5RlxxLUYjNigtRiM2JkZmcUZjb0ZpcEY5RmNvRmZwRmNvRmVyRjlGaHItRiM2KC1GIzYmRlVGY29GanFGOUZjb0ZmcEZjb0ZlckY5RlxxLUYjNigtRiw2JVEjZjVGJ0YvRjJGY29GZnBGY28tRiw2JVEjZjZGJ0YvRjJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyk3JDckIiIiRioqKC1JJGNvc0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSJhR0YkRi4tSSRzaW5HRjI2I0kiYkdGJEYuSSJ0R0YkRi43JDckRi4iIiQqKC1GOEY1Ri5GN0YuRjtGLjckNyRGLiIiJSomLUYxRjlGLkY7Ri43JDckRipGPiwkRkQhIiI3JDckRipGQ0Y/NyQ3JEY+RkMsJEYvRkk3JDckIiImIiInRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L654" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1ZDRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGV0Zlbi1GLDYlUSNKMEYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1ZDRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGV0Zlbi1GLDYlUSNKMEYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L652" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIndGJ0YvRjJGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIndGJ0YvRjJGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIkNyg3JDclIiIiIiIjIiImLCoqKkYvRi4pLUkkY29zRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkNiNJImJHRiRGL0YuKS1GNTYjSSJhR0YkRi9GLkkmYWxwaGFHRiRGLkYuKipJKGVwc2lsb25HRiRGLkY8Ri4tSSRzaW5HRjZGOUYuSSJ0R0YkRi5GLiooRi9GLkY7Ri5GP0YuISIiRj9GLjckNyVGLkYqRjAsKiosRi9GLkYzRi4tRkNGPUYuRjxGLkY/Ri5GLioqRkFGLkZLRi5GQkYuRkRGLkYuKipGL0YuSSJyR0YkRi5GNEYuRkRGLkYuKipGL0YuRktGLkY8Ri5GP0YuRkY3JDclRi4iIiVGMCwoKixGL0YuRjRGLkY8Ri5GQkYuRj9GLkZGKixGL0YuRk5GLkZLRi5GQkYuRkRGLkZGKihGQUYuRjRGLkZERi5GLjckNyVGL0YqRjAsKEZURi5GVUYuRlZGRjckNyVGL0ZSRjBGSTckNyVGKkZSRjAsKkYyRkZGQEZGRkVGLkY/RkY=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L649" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cxRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cxRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIlNyk3JDcmIiIiIiIjIiIkRiosJCooRi9GLkkmYWxwaGFHRiRGLiwqKipGL0YuKS1JJGNvc0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSJiR0YkRi9GLiktRjg2I0kiYUdGJEYvRi5GM0YuRi4qKkkoZXBzaWxvbkdGJEYuRj9GLi1JJHNpbkdGOUY8Ri5JInRHRiRGLkYuKihGL0YuRj5GLkYzRi4hIiJGM0YuRi5GLjckNyZGLkYvIiImIiInLCwqLiIiKUYuRjZGLilGP0YwRi5GREYuKUkickdGJEYvRi5GRkYuRkgqLEZPRi5GUEYuRkRGLkZRRi5GRkYuRi4qLEZPRi5GP0YuRkRGLkZRRi5GRkYuRkgqLEYvRi5GP0YuRkRGLkZGRi4pRkNGL0YuRkgqKEYvRi5GM0YuRkNGLkYuNyQ3JkYuRjBGS0ZMLC4qLEYqRi5GREYuLUZFRkBGLkZRRi5GRkYuRkgqLEYvRi5GN0YuRlJGLkZGRi5GQ0YuRi4qLEYvRi5GREYuRmZuRi5GRkYuRlZGLkZIKi5GKkYuRjdGLkY/Ri5GREYuRlJGLkYzRi5GLiouRk9GLkZERi5GZm5GLkZRRi5GPkYuRkZGLkYuKjBGT0YuRjZGLkY+Ri5GREYuRmZuRi5GUUYuRkZGLkZINyQ3JkYuRipGS0ZMLDAqLkYqRi5GNkYuRj9GLkZmbkYuRlJGLkYzRi5GLiosRk9GLilGN0YwRi5GPkYuRlFGLkZGRi5GSCosRk9GLkY3Ri5GUUYuRkZGLkY+Ri5GLioqRipGLkY3Ri5GUUYuRkZGLkZIKipGL0YuRjdGLkZGRi5GVkYuRkgqLkYvRi5GREYuRmZuRi5GUkYuRkZGLkZDRi5GSCosRipGLkY/Ri5GZm5GLkZSRi5GM0YuRkg3JDcmRi9GMEZLRkwsMEZfb0ZIRmBvRi5GYm9GSEZjb0YuRmRvRi5GZm9GLkZlb0YuNyQ3JkYvRipGS0ZMRlo3JDcmRjBGKkZLRkwsLEZORi5GU0ZIRlRGLkZVRi5GV0ZI</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L650" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtRiM2KC1GIzYoLUYjNigtRiM2KC1GIzYmLUYjNigtSSNtbkdGJDYkUSI4RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVvLUYsNiVRKCZhbHBoYTtGJy9GMEY9RjlGYW8tSShtZmVuY2VkR0YkNiQtRiM2Li1GIzYuLUZebzYkUSIyRidGOUZhby1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnRmpvRjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmRvRmZvLUZccDYkLUYsNiVRImJGJ0YvRjJGOUY5RmJwLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZnA2JS1GIzYmRmpwRl1xLUZccDYkLUYsNiVRImFGJ0YvRjJGOUY5LUZebzYkUSIzRidGOUZlcUZhby1GIzYmLUYsNiVRJHNpbkYnRmpvRjlGXXFGYHFGOUZhby1GZnA2JS1GLDYlUSJyRidGL0YyRmJwRmVxRmFvLUYsNiVRInRGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYsRmJwRmFvRmhxRmFvRmRyRmFvRmlyRmFvRl5zRjlGYXMtRiM2Ki1GZnA2JUZqcUZicEZlcUZhb0ZlcEZhb0Znb0Zhby1GLDYlUS0mdmFyZXBzaWxvbjtGJ0Zqb0Y5RjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYsRmJwRmFvRmpxRmFvRmRyRmFvRmlyRmFvRl5zRjlGXXQtRiM2KEZoc0Zhb0Znb0Zhb0Zqc0Y5RmFzLUYjNiZGZ29GYW9GanNGOUY5RjlGOUZhby1GLDYlUSNmMUYnRi9GMkY5RmFvLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGYW8tRiw2JVEjZjJGJ0YvRjJGOUZhb0ZpdEZhby1GLDYlUSNmM0YnRi9GMkY5RmFvRml0RmFvLUYsNiVRI2Y0RidGL0YyRjlGYW9GaXRGYW8tRiw2JVEjZjVGJ0YvRjJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiImNyM3JDcnIiIiIiIjIiIkIiIlRiosJCooIiIpRi5JJmFscGhhR0YkRi4sLiouRi9GLiktSSRjb3NHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0kiYkdGJEYvRi4pLUY6NiNJImFHRiRGMEYuLUkkc2luR0Y7Rj5GLilJInJHRiRGL0YuSSJ0R0YkRi5GLiosRi9GLkZARi5GREYuRkZGLkZIRi4hIiIqKilGQUYvRi5GOEYuRjVGLkkoZXBzaWxvbkdGJEYuRkoqLEYvRi5GQUYuRkRGLkZGRi5GSEYuRi4qKEZMRi5GNUYuRk1GLkYuKiZGNUYuRk1GLkZKRi5GSg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L651" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3czRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3czRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtRiM2KC1GIzYoLUYjNigtRiM2KC1GIzYmLUYjNiotSSNtbkdGJDYkUSMyNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfby1GLDYlUS0mdmFyZXBzaWxvbjtGJy9GMEY9RjlGW28tRiw2JVEoJmFscGhhO0YnRmRvRjlGW28tSShtZmVuY2VkR0YkNiQtRiM2Li1GIzYuLUZobjYkUSIyRidGOUZbby1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnRmRvRjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRl5vRmBvLUZpbzYkLUYsNiVRImJGJ0YvRjJGOUY5Rl9wLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zbby1GY3A2JS1GIzYmRmdwRmpwLUZpbzYkLUYsNiVRImFGJ0YvRjJGOUY5LUZobjYkUSIzRidGOUZicUZbby1GIzYmLUYsNiVRJHNpbkYnRmRvRjlGanBGXXFGOUZbby1GY3A2JS1GLDYlUSJyRidGL0YyRl9wRmJxRltvLUYsNiVRInRGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJzLUYjNixGX3BGW29GZXFGW29GYXJGW29GZnJGW29GW3NGOUZecy1GIzYqLUZjcDYlRmdxRl9wRmJxRltvRmJwRltvRmVvRltvRmFvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFzRmNzLUYjNixGX3BGW29GZ3FGW29GYXJGW29GZnJGW29GW3NGOUZqcy1GIzYoRmhzRltvRmVvRltvRmFvRjlGXnMtRiM2JkZlb0Zbb0Zhb0Y5RjlGOUY5RltvLUYsNiVRI2YxRidGL0YyRjlGW28tRiw2JVErJmJpZ3dlZGdlO0YnRi9GMkZbby1GLDYlUSNmMkYnRi9GMkY5RltvRmZ0RltvLUYsNiVRI2YzRidGL0YyRjlGW29GZnRGW28tRiw2JVEjZjRGJ0YvRjJGOUZbb0ZmdEZbby1GLDYlUSNmNUYnRi9GMkY5RltvRmZ0RltvLUYsNiVRI2Y2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiInNyM3JDcoIiIiIiIjIiIkIiIlIiImRiosJCoqIiNDRi5JKGVwc2lsb25HRiRGLkkmYWxwaGFHRiRGLiwuKi5GL0YuKS1JJGNvc0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSJiR0YkRi9GLiktRjw2I0kiYUdGJEYwRi4tSSRzaW5HRj1GQEYuKUkickdGJEYvRi5JInRHRiRGLkYuKixGL0YuRkJGLkZGRi5GSEYuRkpGLiEiIioqKUZDRi9GLkY6Ri5GN0YuRjZGLkZMKixGL0YuRkNGLkZGRi5GSEYuRkpGLkYuKihGTkYuRjdGLkY2Ri5GLiomRjdGLkY2Ri5GTEYuRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L648" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L647" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRJnNvbHZlRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiUtRmJvNiYtRiM2MS1GUTYlUSNvcEYnRlRGVi1GYm82JC1GIzYmLUZRNiVRJ0RHaW5mb0YnRlRGVi1GYm82JC1GIzYoLUZRNiVRI3cyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZocUZORk5GW3FGam8tRmJvNiQtRiM2J0ZlcS1GIzYmRmVxLUYjNiVGYXAtRmJvNiQtRiM2Jy1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZORk5GTkZlcUZORmVxRmhxRk5GTkZbcS1GUTYlUSJ0RidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tSSNtbkdGJDYkUSIwRidGTkZbcS1GUTYlUScmIzk0NTtGJy9GVUY5Rk5GXHNGX3NGaHFGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZocUZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGaHFGTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRJnNvbHZlRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiUtRmJvNiYtRiM2MS1GUTYlUSNvcEYnRlRGVi1GYm82JC1GIzYmLUZRNiVRJ0RHaW5mb0YnRlRGVi1GYm82JC1GIzYoLUZRNiVRI3cyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZocUZORk5GW3FGam8tRmJvNiQtRiM2J0ZlcS1GIzYmRmVxLUYjNiVGYXAtRmJvNiQtRiM2Jy1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZORk5GTkZlcUZORmVxRmhxRk5GTkZbcS1GUTYlUSJ0RidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tSSNtbkdGJDYkUSIwRidGTkZbcS1GUTYlUScmIzk0NTtGJy9GVUY5Rk5GXHNGX3NGaHFGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZocUZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGaHFGTg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYsLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2KC1GLDYlUSJhRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRiw2JVEiYkYnRi9GMkZlbi1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiMUYnRjktRmluNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZXAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXEvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvLUYjNiQtRiw2JVEnJiM5NjA7RicvRjBGPUY5RjlGXG9GX29GOUZcb0Zfb0Y5RmFvLUYjNigtRiw2JVEickYnRi9GMkZlbkZeckZcb0Zfb0Y5RmFvLUYjNigtRiw2JVEidEYnRi9GMkZlbkZjckZcb0Zfb0Y5RmFvLUYjNigtRiw2JVEnJiM5NDU7RidGW3JGOUZlbi1GIzYmLUYsNiVRJyYjOTQ5O0YnRltyRjlGYnFGY3JGOUZcb0Zfb0Y5RmFvLUYjNihGXXNGZW5GXXNGXG9GX29GOUZcb0Zfb0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmFvLUZSNiYtRiM2MC1GIzYoRlhGZW5GaHFGXG9GX29GOUZhby1GIzYoRltwRmVuLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZ0Rl5wRlxvRl9vRjlGXG9GX29GOUZhb0ZcckZhb0ZhckZhb0ZmckZhb0Zgc0Zcb0Zfb0Y5RjlGYnNGZXNGYW8tRlI2Ji1GIzYwRlZGYW9GXnRGYW9GXHJGYW9GYXJGYW8tRiM2KEZockZlbi1GIzYnRmJ0RltzRlxvRl9vRjlGXG9GX29GOUZhb0Zgc0Zcb0Zfb0Y5RjlGYnNGZXNGYW8tRlI2Ji1GIzYwRlx0RmFvRmlvRmFvRlxyRmFvRmFyRmFvRlx1RmFvRmBzRlxvRl9vRjlGOUZic0Zlc0Zcb0Zfb0Y5RlxvRl9vRjk=">NiY8KC9JImFHNiIiIiEvSSJiR0YmLCQqJiMiIiIiIiNGLUkjUGlHJSpwcm90ZWN0ZWRHRi1GLS9JInJHRiZGMi9JInRHRiZGNC9JJmFscGhhR0YmKiZJKGVwc2lsb25HRiZGLUY0Ri0vRjhGODwoL0YlRi8vRiksJEYrISIiRjFGM0Y1Rjk8KEYkRjxGMUYzL0Y2LCRGN0Y+Rjk8KEY7RihGMUYzRkBGOQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1467" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">If \316\265=0, then the structure is flat, so we let \316\265=1</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1466" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRJnNvbHZlRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiUtRmJvNiYtRiM2NS1GUTYlUSNvcEYnRlRGVi1GYm82JC1GIzYmLUZRNiVRJ0RHaW5mb0YnRlRGVi1GYm82JC1GIzYoLUZRNiVRI3cyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZocUZORk5GW3FGam8tRmJvNiQtRiM2J0ZlcS1GIzYmRmVxLUYjNiVGYXAtRmJvNiQtRiM2Jy1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZORk5GTkZlcUZORmVxRmhxRk5GTkZbcS1GUTYlUSJ0RidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tSSNtbkdGJDYkUSIwRidGTkZbcS1GUTYlUScmIzk0NTtGJy9GVUY5Rk5GXHNGX3NGW3EtRlE2JVEnJiM5NDk7RidGZnNGTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERltvRl1vLUZgczYkUSIxRidGTkZocUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhxRk5GTkZLLUYsNi9RJGVuZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGK0ZocUZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRJnNvbHZlRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiUtRmJvNiYtRiM2NS1GUTYlUSNvcEYnRlRGVi1GYm82JC1GIzYmLUZRNiVRJ0RHaW5mb0YnRlRGVi1GYm82JC1GIzYoLUZRNiVRI3cyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZocUZORk5GW3FGam8tRmJvNiQtRiM2J0ZlcS1GIzYmRmVxLUYjNiVGYXAtRmJvNiQtRiM2Jy1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZORk5GTkZlcUZORmVxRmhxRk5GTkZbcS1GUTYlUSJ0RidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tSSNtbkdGJDYkUSIwRidGTkZbcS1GUTYlUScmIzk0NTtGJy9GVUY5Rk5GXHNGX3NGW3EtRlE2JVEnJiM5NDk7RidGZnNGTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERltvRl1vLUZgczYkUSIxRidGTkZocUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhxRk5GTkZLLUYsNi9RJGVuZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGK0ZocUZO</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYsLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2KC1GLDYlUSJhRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRiw2JVEiYkYnRi9GMkZlbi1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiMUYnRjktRmluNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZXAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXEvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvLUYjNiQtRiw2JVEnJiM5NjA7RicvRjBGPUY5RjlGXG9GX29GOUZcb0Zfb0Y5RmFvLUYjNigtRiw2JVEickYnRi9GMkZlbkZeckZcb0Zfb0Y5RmFvLUYjNigtRiw2JVEidEYnRi9GMkZlbkZjckZcb0Zfb0Y5RmFvLUYjNigtRiw2JVEnJiM5NDU7RidGW3JGOUZlbkZjckZcb0Zfb0Y5RmFvLUYjNigtRiw2JVEnJiM5NDk7RidGW3JGOUZlbkZjcEZcb0Zfb0Y5RlxvRl9vRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGYW8tRlI2Ji1GIzYwRlZGYW8tRiM2KEZbcEZlbi1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZidEZecEZcb0Zfb0Y5RlxvRl9vRjlGYW9GXHJGYW9GYXJGYW8tRiM2KEZockZlbi1GIzYnRl50RmNyRlxvRl9vRjlGXG9GX29GOUZhb0Zbc0Zcb0Zfb0Y5RjlGYHNGY3NGYW8tRlI2Ji1GIzYwLUYjNihGWEZlbkZocUZcb0Zfb0Y5RmFvRmlvRmFvRlxyRmFvRmFyRmFvRmR0RmFvRltzRlxvRl9vRjlGOUZgc0Zjc0Zhby1GUjYmLUYjNjBGXHVGYW9GanNGYW9GXHJGYW9GYXJGYW9GZnJGYW9GW3NGXG9GX29GOUY5RmBzRmNzRlxvRl9vRjlGXG9GX29GOQ==">NiY8KC9JImFHNiIiIiEvSSJiR0YmLCQqJiMiIiIiIiNGLUkjUGlHJSpwcm90ZWN0ZWRHRi1GLS9JInJHRiZGMi9JInRHRiZGNC9JJmFscGhhR0YmRjQvSShlcHNpbG9uR0YmRi08KEYkL0YpLCRGKyEiIkYxRjMvRjYsJEY0RjxGNzwoL0YlRi9GKEYxRjNGPUY3PChGQEY6RjFGM0Y1Rjc=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1474" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">The first and the last cases correspond to q</Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LlEiPUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkZGLy8lKXJlYWRvbmx5R1EldHJ1ZUYnLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LlEiPUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkZGLy8lKXJlYWRvbmx5R1EldHJ1ZUYnLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGMg==</Equation><Font foreground="[255,0,255]">+i, the other two to q</Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LlEiPUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkYtRiM2Jy1GLDYuUSomdW1pbnVzMDtGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZPRi8vJSlyZWFkb25seUdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjJGL0ZRRlRGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LlEiPUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkYtRiM2Jy1GLDYuUSomdW1pbnVzMDtGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZPRi8vJSlyZWFkb25seUdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjJGL0ZRRlRGMg==</Equation><Font foreground="[255,0,255]">i (this can be changed to + by the price of changing the parameters)</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1469" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNi8tRiw2JVEkU2x2RidGL0YyLUY2NiYtRiM2JS1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR0ZQLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZYNi1RIn5GJ0ZMRmVuL0ZobkZQRmluRltvRl1vRl9vRmFvRmNvL0Znb0Zlby1GLDYlUS9FaW5zdGVpblRlbnNvckYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZORkxGTC1GWDYtUSIrRidGTEZlbkZccEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRicvRmdvRlxxLUYsNiVRJyYjOTIzO0YnL0YwRlBGTC1GWDYtUScmc2RvdDtGJ0ZMRmVuRlxwRmluRltvRl1vRl9vRmFvRmNvRl1wLUYsNiVRLkludmVyc2VNZXRyaWNGJ0YvRjJGYXBGTkZMRkxGTkZMRkwtRlg2LVEiO0YnRkxGZW5GZ25GaW5GW29GXW9GX29GYW9GY28vRmdvUSwwLjI3Nzc3NzhlbUYnRistRjY2JC1GIzYlRjotRjY2JC1GIzYuRkEtRjY2Ji1GIzYkLUZJNiRRIjJGJ0ZMRkxGTEZRRlRGV0Zpb0ZecC1GNjYkLUYjNiRGZXBGTEZMRmhwLUYsNiVRKSZMYW1iZGE7RidGYXFGTEZicUZlcUZcc0ZMRkxGTEZMRmhxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmVvLyUmZGVwdGhHRmhzLyUqbGluZWJyZWFrR1EobmV3bGluZUYnRistRjY2JC1GIzYlRjotRjY2JC1GIzYuRkEtRjY2Ji1GIzYkLUZJNiRRIjNGJ0ZMRkxGTEZRRlRGV0Zpb0ZecEZcc0ZocEZgc0ZicUZlcUZcc0ZMRkxGTEZMRmhxLUYjNiVGKy1GNjYkLUYjNiVGOi1GNjYkLUYjNi5GQS1GNjYmLUYjNiQtRkk2JFEiNEYnRkxGTEZMRlFGVEZXRmlvRl5wRlxzRmhwRmBzRmJxRmVxRlxzRkxGTEZMRkxGTC1GLDYjUSFGJy1GZHM2JkZmc0Zpc0ZbdC9GXnRRJWF1dG9GJ0ZgdkZORkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNi8tRiw2JVEkU2x2RidGL0YyLUY2NiYtRiM2JS1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR0ZQLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZYNi1RIn5GJ0ZMRmVuL0ZobkZQRmluRltvRl1vRl9vRmFvRmNvL0Znb0Zlby1GLDYlUS9FaW5zdGVpblRlbnNvckYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZORkxGTC1GWDYtUSIrRidGTEZlbkZccEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRicvRmdvRlxxLUYsNiVRJyYjOTIzO0YnL0YwRlBGTC1GWDYtUScmc2RvdDtGJ0ZMRmVuRlxwRmluRltvRl1vRl9vRmFvRmNvRl1wLUYsNiVRLkludmVyc2VNZXRyaWNGJ0YvRjJGYXBGTkZMRkxGTkZMRkwtRlg2LVEiO0YnRkxGZW5GZ25GaW5GW29GXW9GX29GYW9GY28vRmdvUSwwLjI3Nzc3NzhlbUYnRistRjY2JC1GIzYlRjotRjY2JC1GIzYuRkEtRjY2Ji1GIzYkLUZJNiRRIjJGJ0ZMRkxGTEZRRlRGV0Zpb0ZecC1GNjYkLUYjNiRGZXBGTEZMRmhwLUYsNiVRKSZMYW1iZGE7RidGYXFGTEZicUZlcUZcc0ZMRkxGTEZMRmhxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmVvLyUmZGVwdGhHRmhzLyUqbGluZWJyZWFrR1EobmV3bGluZUYnRistRjY2JC1GIzYlRjotRjY2JC1GIzYuRkEtRjY2Ji1GIzYkLUZJNiRRIjNGJ0ZMRkxGTEZRRlRGV0Zpb0ZecEZcc0ZocEZgc0ZicUZlcUZcc0ZMRkxGTEZMRmhxLUYjNiVGKy1GNjYkLUYjNiVGOi1GNjYkLUYjNi5GQS1GNjYmLUYjNiQtRkk2JFEiNEYnRkxGTEZMRlFGVEZXRmlvRl5wRlxzRmhwRmBzRmJxRmVxRlxzRkxGTEZMRkxGTC1GLDYjUSFGJy1GZHM2JkZmc0Zpc0ZbdC9GXnRRJWF1dG9GJ0ZgdkZORkw=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNiYtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Ji1JI21pR0YkNiVRKSZMYW1iZGE7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RJyZwbHVzO0YnRjsvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZSLUkjbW5HRiQ2JFEiNEYnRjtGOy1GNTYlUSJ0RicvRjlRJXRydWVGJy9GPFEnaXRhbGljRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9vLyUpYmV2ZWxsZWRHRjotRj82LVExJkludmlzaWJsZVRpbWVzO0YnRjtGQkZERkZGSEZKRkxGTi9GUVEmMC4wZW1GJy9GVEZoby1GNTYlUSNlMUYnRmZuRmhuRjtGZG9Gam9GO0Y+LUYjNiYtRiM2JkYvRmRvLUY1NiVRI2UyRidGZm5GaG5GO0Zkb0ZhcEY7Rj4tRiM2Ji1GIzYmRi9GZG8tRjU2JVEjZTNGJ0ZmbkZobkY7RmRvRmhwRjtGPi1GIzYmLUYjNiZGL0Zkby1GNTYlUSNlNEYnRmZuRmhuRjtGZG9GX3FGO0Y+LUYjNiYtRiM2Ji1JKG1mZW5jZWRHRiQ2JEYyRjtGZG8tRjU2JVEjZTVGJ0ZmbkZobkY7RmRvRmlxRjtGPi1GIzYmLUYjNiZGZnFGZG8tRjU2JVEjZTZGJ0ZmbkZobkY7RmRvRmByRjtGOw==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb25fYmFzRiRGLDciNyg3JDckIiIiRjEqJiwmSSdMYW1iZGFHRiRGMSIiJUYxRjFJInRHRiQhIiI3JDckIiIjRjpGMjckNyQiIiRGPUYyNyQ3JEY1RjVGMjckNyQiIiZGQkYzNyQ3JCIiJ0ZFRjM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNiYtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Ji1JI21pR0YkNiVRKSZMYW1iZGE7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RJyZwbHVzO0YnRjsvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZSLUkjbW5HRiQ2JFEiNEYnRjtGOy1GNTYlUSJ0RicvRjlRJXRydWVGJy9GPFEnaXRhbGljRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9vLyUpYmV2ZWxsZWRHRjotRj82LVExJkludmlzaWJsZVRpbWVzO0YnRjtGQkZERkZGSEZKRkxGTi9GUVEmMC4wZW1GJy9GVEZoby1GNTYlUSNlMUYnRmZuRmhuRjtGZG9Gam9GO0Y+LUYjNiYtRiM2JkYvRmRvLUY1NiVRI2UyRidGZm5GaG5GO0Zkb0ZhcEY7Rj4tRiM2Ji1GIzYmRi9GZG8tRjU2JVEjZTNGJ0ZmbkZobkY7RmRvRmhwRjtGPi1GIzYmLUYjNiZGL0Zkby1GNTYlUSNlNEYnRmZuRmhuRjtGZG9GX3FGO0Y+LUYjNiYtRiM2Ji1JKG1mZW5jZWRHRiQ2JEYyRjtGZG8tRjU2JVEjZTVGJ0ZmbkZobkY7RmRvRmlxRjtGPi1GIzYmLUYjNiZGZnFGZG8tRjU2JVEjZTZGJ0ZmbkZobkY7RmRvRmByRjtGOw==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb25fYmFzRiRGLDciNyg3JDckIiIiRjEqJiwmSSdMYW1iZGFHRiRGMSIiJUYxRjFJInRHRiQhIiI3JDckIiIjRjpGMjckNyQiIiRGPUYyNyQ3JEY1RjVGMjckNyQiIiZGQkYzNyQ3JCIiJ0ZFRjM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNiYtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Ji1JI21pR0YkNiVRKSZMYW1iZGE7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RJyZwbHVzO0YnRjsvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZSLUkjbW5HRiQ2JFEiNEYnRjtGOy1GNTYlUSJ0RicvRjlRJXRydWVGJy9GPFEnaXRhbGljRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9vLyUpYmV2ZWxsZWRHRjotRj82LVExJkludmlzaWJsZVRpbWVzO0YnRjtGQkZERkZGSEZKRkxGTi9GUVEmMC4wZW1GJy9GVEZoby1GNTYlUSNlMUYnRmZuRmhuRjtGZG9Gam9GO0Y+LUYjNiYtRiM2JkYvRmRvLUY1NiVRI2UyRidGZm5GaG5GO0Zkb0ZhcEY7Rj4tRiM2Ji1GIzYmRi9GZG8tRjU2JVEjZTNGJ0ZmbkZobkY7RmRvRmhwRjtGPi1GIzYmLUYjNiZGL0Zkby1GNTYlUSNlNEYnRmZuRmhuRjtGZG9GX3FGO0Y+LUYjNiYtRiM2Ji1JKG1mZW5jZWRHRiQ2JEYyRjtGZG8tRjU2JVEjZTVGJ0ZmbkZobkY7RmRvRmlxRjtGPi1GIzYmLUYjNiZGZnFGZG8tRjU2JVEjZTZGJ0ZmbkZobkY7RmRvRmByRjtGOw==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb25fYmFzRiRGLDciNyg3JDckIiIiRjEqJiwmSSdMYW1iZGFHRiRGMSIiJUYxRjFJInRHRiQhIiI3JDckIiIjRjpGMjckNyQiIiRGPUYyNyQ3JEY1RjVGMjckNyQiIiZGQkYzNyQ3JCIiJ0ZFRjM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNiYtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Ji1JI21pR0YkNiVRKSZMYW1iZGE7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RJyZwbHVzO0YnRjsvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZSLUkjbW5HRiQ2JFEiNEYnRjtGOy1GNTYlUSJ0RicvRjlRJXRydWVGJy9GPFEnaXRhbGljRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9vLyUpYmV2ZWxsZWRHRjotRj82LVExJkludmlzaWJsZVRpbWVzO0YnRjtGQkZERkZGSEZKRkxGTi9GUVEmMC4wZW1GJy9GVEZoby1GNTYlUSNlMUYnRmZuRmhuRjtGZG9Gam9GO0Y+LUYjNiYtRiM2JkYvRmRvLUY1NiVRI2UyRidGZm5GaG5GO0Zkb0ZhcEY7Rj4tRiM2Ji1GIzYmRi9GZG8tRjU2JVEjZTNGJ0ZmbkZobkY7RmRvRmhwRjtGPi1GIzYmLUYjNiZGL0Zkby1GNTYlUSNlNEYnRmZuRmhuRjtGZG9GX3FGO0Y+LUYjNiYtRiM2Ji1JKG1mZW5jZWRHRiQ2JEYyRjtGZG8tRjU2JVEjZTVGJ0ZmbkZobkY7RmRvRmlxRjtGPi1GIzYmLUYjNiZGZnFGZG8tRjU2JVEjZTZGJ0ZmbkZobkY7RmRvRmByRjtGOw==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb25fYmFzRiRGLDciNyg3JDckIiIiRjEqJiwmSSdMYW1iZGFHRiRGMSIiJUYxRjFJInRHRiQhIiI3JDckIiIjRjpGMjckNyQiIiRGPUYyNyQ3JEY1RjVGMjckNyQiIiZGQkYzNyQ3JCIiJ0ZFRjM=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1468" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This was a check of the Einstein condition</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L985" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRTbHZGJ0YvRjItRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSN3MUYnRi9GMkZMRkwtRiw2I1EhRidGTEZMLUZVNi1RIjtGJ0ZMRlhGZW5GZ25GaW5GW29GXW9GX29GYW8vRmVvUSwwLjI3Nzc3NzhlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYmRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI05KRidGL0YyRkxGTEZqb0ZMRkwvJStleGVjdXRhYmxlR0ZaRkxGTEZdcEYrLUY2NiQtRiM2JkY6LUY2NiQtRiM2J0ZBRkRGVC1GLDYlUSNKMEYnRi9GMkZMRkxGam9GTEZMRmpvRmRxRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRTbHZGJ0YvRjItRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSN3MUYnRi9GMkZMRkwtRiw2I1EhRidGTEZMLUZVNi1RIjtGJ0ZMRlhGZW5GZ25GaW5GW29GXW9GX29GYW8vRmVvUSwwLjI3Nzc3NzhlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYmRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI05KRidGL0YyRkxGTEZqb0ZMRkwvJStleGVjdXRhYmxlR0ZaRkxGTEZdcEYrLUY2NiQtRiM2JkY6LUY2NiQtRiM2J0ZBRkRGVC1GLDYlUSNKMEYnRi9GMkZMRkxGam9GTEZMRmpvRmRxRkw=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNi4tSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYuNiVRI2YxRidGMUY0RjctRi42JVErJmJpZ3dlZGdlO0YnRjFGNEY3LUYuNiVRI2YyRidGMUY0RjdGVEY3LUYuNiVRI2Y1RidGMUY0RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZbby1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2YzRidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2Y0RidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3Rl9vRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3RmRvRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0Zfb0Y3RlRGN0Zkb0Y3RlRGN0ZaRjtGOw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNi4tSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYuNiVRI2YxRidGMUY0RjctRi42JVErJmJpZ3dlZGdlO0YnRjFGNEY3LUYuNiVRI2YyRidGMUY0RjdGVEY3LUYuNiVRI2Y1RidGMUY0RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZbby1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2YzRidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2Y0RidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3Rl9vRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3RmRvRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0Zfb0Y3RlRGN0Zkb0Y3RlRGN0ZaRjtGOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUY7NiRGSkY+Rj5GQUZERkZGSEZLRjdGN0Y3RjdGQUZERkYtRjU2Ky1GODYoRmNvRkFGREZGRkhGS0Y3RjdGN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Znb0Y3RjdGQUZERkYtRjU2K0Y3RjdGTUY3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RjdGN0ZNRkFGREZGLUY1NitGN0Y3RjdGN0Znb0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZXRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA1MTk1NTUwNjJGJw==">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUY7NiRGSkY+Rj5GQUZERkZGSEZLRjdGN0Y3RjdGQUZERkYtRjU2Ky1GODYoRmNvRkFGREZGRkhGS0Y3RjdGN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Znb0Y3RjdGQUZERkYtRjU2K0Y3RjdGTUY3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RjdGN0ZNRkFGREZGLUY1NitGN0Y3RjdGN0Znb0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZXRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA1MTk1NTUwNjJGJw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L989" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRTbHZGJ0YvRjItRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSN3MUYnRi9GMkZMRkwtRiw2I1EhRidGTEZMLUZVNi1RIjtGJ0ZMRlhGZW5GZ25GaW5GW29GXW9GX29GYW8vRmVvUSwwLjI3Nzc3NzhlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYlRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI05KRidGL0YyRkxGTEZqb0ZMRkxGTEZMRl1wRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI0owRidGL0YyRkxGTEZqb0ZMRkxGam8vJStleGVjdXRhYmxlR0ZaRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRTbHZGJ0YvRjItRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSN3MUYnRi9GMkZMRkwtRiw2I1EhRidGTEZMLUZVNi1RIjtGJ0ZMRlhGZW5GZ25GaW5GW29GXW9GX29GYW8vRmVvUSwwLjI3Nzc3NzhlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYlRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI05KRidGL0YyRkxGTEZqb0ZMRkxGTEZMRl1wRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI0owRidGL0YyRkxGTEZqb0ZMRkxGam8vJStleGVjdXRhYmxlR0ZaRkw=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNi4tSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYuNiVRI2YxRidGMUY0RjctRi42JVErJmJpZ3dlZGdlO0YnRjFGNEY3LUYuNiVRI2YyRidGMUY0RjdGVEY3LUYuNiVRI2Y1RidGMUY0RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZbby1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2YzRidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2Y0RidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3Rl9vRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3RmRvRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0Zfb0Y3RlRGN0Zkb0Y3RlRGN0ZaRjtGOw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNi4tSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYuNiVRI2YxRidGMUY0RjctRi42JVErJmJpZ3dlZGdlO0YnRjFGNEY3LUYuNiVRI2YyRidGMUY0RjdGVEY3LUYuNiVRI2Y1RidGMUY0RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZbby1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2YzRidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2Y0RidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3Rl9vRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3RmRvRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0Zfb0Y3RlRGN0Zkb0Y3RlRGN0ZaRjtGOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUY7NiRGSkY+Rj5GQUZERkZGSEZLRjdGN0Y3RjdGQUZERkYtRjU2Ky1GODYoRmNvRkFGREZGRkhGS0Y3RjdGN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Znb0Y3RjdGQUZERkYtRjU2K0Y3RjdGTUY3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RjdGN0ZNRkFGREZGLUY1NitGN0Y3RjdGN0Znb0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZXRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA1MTk1NTYzODJGJw==">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUY7NiRGSkY+Rj5GQUZERkZGSEZLRjdGN0Y3RjdGQUZERkYtRjU2Ky1GODYoRmNvRkFGREZGRkhGS0Y3RjdGN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Znb0Y3RjdGQUZERkYtRjU2K0Y3RjdGTUY3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RjdGN0ZNRkFGREZGLUY1NitGN0Y3RjdGN0Znb0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZXRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA1MTk1NTYzODJGJw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L988" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRTbHZGJ0YvRjItRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSN3MUYnRi9GMkZMRkwtRiw2I1EhRidGTEZMLUZVNi1RIjtGJ0ZMRlhGZW5GZ25GaW5GW29GXW9GX29GYW8vRmVvUSwwLjI3Nzc3NzhlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYlRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI05KRidGL0YyRkxGTEZqb0ZMRkxGTEZMRl1wRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI0owRidGL0YyRkxGTEZqb0ZMRkxGam8vJStleGVjdXRhYmxlR0ZaRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRTbHZGJ0YvRjItRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSN3MUYnRi9GMkZMRkwtRiw2I1EhRidGTEZMLUZVNi1RIjtGJ0ZMRlhGZW5GZ25GaW5GW29GXW9GX29GYW8vRmVvUSwwLjI3Nzc3NzhlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYlRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI05KRidGL0YyRkxGTEZqb0ZMRkxGTEZMRl1wRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI0owRidGL0YyRkxGTEZqb0ZMRkxGam8vJStleGVjdXRhYmxlR0ZaRkw=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNi4tSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYuNiVRI2YxRidGMUY0RjctRi42JVErJmJpZ3dlZGdlO0YnRjFGNEY3LUYuNiVRI2YyRidGMUY0RjdGVEY3LUYuNiVRI2Y1RidGMUY0RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZbby1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2YzRidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2Y0RidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3Rl9vRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3RmRvRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0Zfb0Y3RlRGN0Zkb0Y3RlRGN0ZaRjtGOw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNi4tSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYuNiVRI2YxRidGMUY0RjctRi42JVErJmJpZ3dlZGdlO0YnRjFGNEY3LUYuNiVRI2YyRidGMUY0RjdGVEY3LUYuNiVRI2Y1RidGMUY0RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZbby1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2YzRidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2Y0RidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3Rl9vRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3RmRvRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0Zfb0Y3RlRGN0Zkb0Y3RlRGN0ZaRjtGOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUY7NiRGSkY+RkFGREZGRkhGS0Y3RjdGN0Y3RkFGREZGLUY1NistRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGZ24vJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zmb0ZPRj5GQUZERkZGSEZLRjdGN0Y3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RlNGN0Y3RkFGREZGLUY1NitGN0Y3Rk1GN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Y3RjdGU0ZBRkRGRi1GNTYrRjdGN0Y3RjdGTUY3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Znbi8lLWVxdWFsY29sdW1uc0dGZ24vJS1kaXNwbGF5c3R5bGVHRmduLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZnbkY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhcy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNTE5NTQ5ODg2Ric=">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUY7NiRGSkY+RkFGREZGRkhGS0Y3RjdGN0Y3RkFGREZGLUY1NistRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGZ24vJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zmb0ZPRj5GQUZERkZGSEZLRjdGN0Y3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RlNGN0Y3RkFGREZGLUY1NitGN0Y3Rk1GN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Y3RjdGU0ZBRkRGRi1GNTYrRjdGN0Y3RjdGTUY3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Znbi8lLWVxdWFsY29sdW1uc0dGZ24vJS1kaXNwbGF5c3R5bGVHRmduLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZnbkY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhcy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNTE5NTQ5ODg2Ric=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L986" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRTbHZGJ0YvRjItRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiNEYnL0YzUSdub3JtYWxGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSN3MUYnRi9GMkZMRkwtRiw2I1EhRidGTEZMLUZVNi1RIjtGJ0ZMRlhGZW5GZ25GaW5GW29GXW9GX29GYW8vRmVvUSwwLjI3Nzc3NzhlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYlRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI05KRidGL0YyRkxGTEZqb0ZMRkxGTEZMRl1wRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI0owRidGL0YyRkxGTEZqb0ZMRkxGam8vJStleGVjdXRhYmxlR0ZaRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRTbHZGJ0YvRjItRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiNEYnL0YzUSdub3JtYWxGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSN3MUYnRi9GMkZMRkwtRiw2I1EhRidGTEZMLUZVNi1RIjtGJ0ZMRlhGZW5GZ25GaW5GW29GXW9GX29GYW8vRmVvUSwwLjI3Nzc3NzhlbUYnLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYlRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI05KRidGL0YyRkxGTEZqb0ZMRkxGTEZMRl1wRistRjY2JC1GIzYmRjotRjY2JC1GIzYnRkFGREZULUYsNiVRI0owRidGL0YyRkxGTEZqb0ZMRkxGam8vJStleGVjdXRhYmxlR0ZaRkw=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNi4tSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYuNiVRI2YxRidGMUY0RjctRi42JVErJmJpZ3dlZGdlO0YnRjFGNEY3LUYuNiVRI2YyRidGMUY0RjdGVEY3LUYuNiVRI2Y1RidGMUY0RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZbby1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2YzRidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2Y0RidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3Rl9vRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3RmRvRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0Zfb0Y3RlRGN0Zkb0Y3RlRGN0ZaRjtGOw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNi4tSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYuNiVRI2YxRidGMUY0RjctRi42JVErJmJpZ3dlZGdlO0YnRjFGNEY3LUYuNiVRI2YyRidGMUY0RjdGVEY3LUYuNiVRI2Y1RidGMUY0RjstRjg2LVEiK0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZbby1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2YzRidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZRRjdGVEY3LUYuNiVRI2Y0RidGMUY0RjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3Rl9vRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0ZXRjdGVEY3RmRvRjdGVEY3RlpGO0Znbi1GIzYuRi1GN0Zfb0Y3RlRGN0Zkb0Y3RlRGN0ZaRjtGOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUY7NiRGSkY+RkFGREZGRkhGS0Y3RjdGN0Y3RkFGREZGLUY1NistRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGZ24vJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zmb0ZPRj5GQUZERkZGSEZLRjdGN0Y3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RlNGN0Y3RkFGREZGLUY1NitGN0Y3Rk1GN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Y3RjdGU0ZBRkRGRi1GNTYrRjdGN0Y3RjdGTUY3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Znbi8lLWVxdWFsY29sdW1uc0dGZ24vJS1kaXNwbGF5c3R5bGVHRmduLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZnbkY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhcy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNTE5NTUxNTY2Ric=">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUY7NiRGSkY+RkFGREZGRkhGS0Y3RjdGN0Y3RkFGREZGLUY1NistRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGZ24vJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zmb0ZPRj5GQUZERkZGSEZLRjdGN0Y3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RlNGN0Y3RkFGREZGLUY1NitGN0Y3Rk1GN0Y3RjdGQUZERkYtRjU2K0Y3RjdGN0Y3RjdGU0ZBRkRGRi1GNTYrRjdGN0Y3RjdGTUY3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Znbi8lLWVxdWFsY29sdW1uc0dGZ24vJS1kaXNwbGF5c3R5bGVHRmduLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZnbkY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhcy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNTE5NTUxNTY2Ric=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L646" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Thus these SKT are the Kahler structures</Font></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A1.2</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1787" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="restart:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">Qy5JKHJlc3RhcnRHJSpwcm90ZWN0ZWRHISIiLUkld2l0aEc2JEYkSShfc3lzbGliRzYiNiNJNURpZmZlcmVudGlhbEdlb21ldHJ5R0YpRiUtRic2I0ksTGllQWxnZWJyYXNHRipGJS1GJzYjSSdUZW5zb3JHRipGJS1GJzYjSSZUb29sc0dGKkYlLUYnNiNJLkxpbmVhckFsZ2VicmFHRihGJQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1825" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Here the element i of V=H is fixed by the structure equations, so the endomorphism ring is smaller. Namely we can allow rotation exp(c*i) around the i axis in Im(H). This allows us to make the k-coefficient of q vanish: q\342\210\210&lt;i,j&gt;. This reduces the computations. The p=M*i+L*j+K*k is general imaginary quaternion.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1788" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="StructureEquations := [[ee, ii] = M*ie+e, [ee, jj] = L*ie, [ee, kk] = K*ie, [ii, jj] = -K*ie, [ii, kk] = L*ie, [jj, kk] = -M*ie-e], [ee, ii, jj, kk, e, ie]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtSShtZmVuY2VkR0YkNiYtRiM2TC1GVjYmLUYjNiYtRiw2JVEjZWVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI2lpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSJlRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtRiw2JVEiTUYnRi9GMi1GNjYtUSIqRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORl1xLUYsNiVRI2llRidGL0YyRltvLUZWNiYtRiM2JkZobkZbby1GLDYlUSNqakYnRi9GMkY5RjlGZG9GZ29Gam8tRiw2JVEiTEYnRi9GMkZpcEZfcUZbby1GVjYmLUYjNiZGaG5GW28tRiw2JVEja2tGJ0YvRjJGOUY5RmRvRmdvRmpvLUYsNiVRIktGJ0YvRjJGaXBGX3FGW28tRlY2Ji1GIzYmRmFvRltvRmZxRjlGOUZkb0Znb0Zqby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGY3BGZXBGY3JGaXBGX3FGW28tRlY2Ji1GIzYmRmFvRltvRmByRjlGOUZkb0Znb0Zqb0ZpcUZpcEZfcUZbby1GVjYmLUYjNiZGZnFGW29GYHJGOUY5RmRvRmdvRmpvRmpyRl1wLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGY3BGZXBGZnAtRjY2LkZbcUYvRjJGO0Y+RkBGQkZERkZGSEZccUZecUZfcUY5RjlGZG9GZ29GW29GNS1GVjYmLUYjNjNGaG5GW29GNUZhb0Zbb0Y1RmZxRltvRjVGYHJGW29GNUZdcEZbb0Y1Rl9xRjlGOUZkb0Znby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVEY5">QyQ+STNTdHJ1Y3R1cmVFcXVhdGlvbnNHNiI2JDcoLzckSSNlZUdGJUkjaWlHRiUsJiomSSJNR0YlIiIiSSNpZUdGJUYvRi9JImVHRiVGLy83JEYqSSNqakdGJSomSSJMR0YlRi9GMEYvLzckRipJI2trR0YlKiZJIktHRiVGL0YwRi8vNyRGK0Y0LCRGOiEiIi83JEYrRjlGNS83JEY0RjksJkYtRj9GMUY/NyhGKkYrRjRGOUYxRjBGPw==</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1813" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="LL := LieAlgebraData(StructureEquations, VC)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjTExGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX29GOQ==">PkkjTExHNiItSS9MaWVBbGdlYnJhRGF0YUdGJDYkSTNTdHJ1Y3R1cmVFcXVhdGlvbnNHRiRJI1ZDR0Yk</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjTExGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2KC1GUDYmLUYjNigtRiw2JVEjZTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNlMkYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Ji1GIzYmLUYsNiVRIk1GJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZbby9GTkZcby1GLDYlUSNlNkYnRi9GMkY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnEtRiw2JVEjZTVGJ0YvRjJGOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRlpGZ24tRiw2JVEjZTNGJ0YvRjJGYm9GZW9GOUY5RmdvRmpvRl1wLUYjNiYtRiw2JVEiTEYnRi9GMkZncEZbcUY5RmJvRmVvRjlGZ24tRiM2KC1GUDYmLUYjNihGWkZnbi1GLDYlUSNlNEYnRi9GMkZib0Zlb0Y5RjlGZ29Gam9GXXAtRiM2Ji1GLDYlUSJLRidGL0YyRmdwRltxRjlGYm9GZW9GOUZnbi1GIzYoLUZQNiYtRiM2KEZfb0ZnbkZdckZib0Zlb0Y5RjlGZ29Gam9GXXAtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGYXFGY3FGXnNGYm9GZW9GOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRl9vRmduRltzRmJvRmVvRjlGOUZnb0Zqb0ZdcEZgckZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRl1yRmduRltzRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYnRlt0RmJwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGYXFGY3FGZHFGOUZib0Zlb0Y5RmJvRmVvRjlGOUZnb0Zqb0Zib0Zlb0Y5">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNyo3JDclIiIiIiIjIiImRjM3JDclRjNGNEYrSSJNR0YkNyQ3JUYzIiIkRitJIkxHRiQ3JDclRjMiIiVGK0kiS0dGJDckNyVGNEY7RissJEZAISIiNyQ3JUY0Rj9GK0Y8NyQ3JUY7Rj9GNUZENyQ3JUY7Rj9GKywkRjhGRA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1790" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(LL, [e], [f]); -1; Query(&quot;Jacobi&quot;)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRI0xMRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNiUtRiw2JVEiZUYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj0tRjY2Ji1GIzYlLUYsNiVRImZGJ0YvRjJGaW5GQUZBRltvRl5vRmluRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRl1wLUYsNiVRJlF1ZXJ5RidGL0YyLUY2NiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRJ0phY29iaUYnRmZwRmluRkFGQUZpbkZB">QyUtSShER3NldHVwRzYiNiVJI0xMR0YlNyNJImVHRiU3I0kiZkdGJSEiIi1JJlF1ZXJ5R0YlNiNRJ0phY29iaUYl</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1796" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="g := evalDG(`&amp;t`(f1, f1)+`&amp;t`(f2, f2)+`&amp;t`(f3, f3)+`&amp;t`(f4, f4)+t*(`&amp;t`(f5, f5)+`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcb0Zob0Zcby1GLDYlUSNmM0YnRmhuRmpuRlxvRmJvRmVvRlxvRmFwRmhvLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GZHBGMkYyRmhvRmVvLUY2Ni1RJyZzZG90O0YnRjJGOUY7Rj1GP0ZBRkNGRUZfb0Zhby1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecUZcb0Zoby1GLDYlUSNmNkYnRmhuRmpuRlxvRmJvRmVvRlxvRmFxRlxvRjJGMi8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjkvRjxGaW5GPUY/RkFGQ0ZFRl9vRkpGZHFGMg==">QyQ+SSJnRzYiLUknZXZhbERHR0YlNiMsLC1JIyZ0R0YlNiRJI2YxRyUqcHJvdGVjdGVkR0YtIiIiLUYrNiRJI2YyR0YuRjJGLy1GKzYkSSNmM0dGLkY1Ri8tRis2JEkjZjRHRi5GOEYvKiZJInRHRiVGLywmLUYrNiRJI2Y1R0YuRj5GLy1GKzYkSSNmNkdGLkZBRi9GL0YvRi8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFGMTckNyQiIiNGNEYxNyQ3JCIiJEY3RjE3JDckIiIlRjpGMTckNyQiIiZGPUkidEdGJDckNyQiIidGQUY+</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1808" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J0 := eval(subs(b = (1/2)*Pi, Matrix([[0, -cos(a)*sin(b), -sin(a)*sin(b), -cos(b), 0, 0], [cos(a)*sin(b), 0, cos(b), -sin(a)*sin(b), 0, 0], [sin(a)*sin(b), -cos(b), 0, cos(a)*sin(b), 0, 0], [cos(b), sin(a)*sin(b), -cos(a)*sin(b), 0, 0, 0], [0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, 0]])))" display="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">PkkjSjBHNiItSSVldmFsRyUqcHJvdGVjdGVkRzYjLUklc3Vic0dGJzYkL0kiYkdGJCwkSSNQaUdGJyMiIiIiIiMtSSdNYXRyaXhHNiRGJ0koX3N5c2xpYkdGJDYjNyg3KCIiISwkKiYtSSRjb3NHRjU2I0kiYUdGJEYxLUkkc2luR0Y1NiNGLUYxISIiLCQqJi1GQkY/RjFGQUYxRkQsJC1GPkZDRkRGOkY6NyhGPEY6RklGRUY6Rjo3KEZGRkhGOkY8RjpGOjcoRklGRkY7RjpGOkY6NyhGOkY6RjpGOkY6RkQ3KEY6RjpGOkY6RjFGOg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciKyc9VGRYJQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1811" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J := convert(J0, DGtensor, [[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYmLUZZNiYtRiM2KC1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqbi1GWTYmLUYjNiRGW3BGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiw2JVEjSnRGJ0YvRjJGTy1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GWTYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjlGam5GXHJGam5GZ25GOUY5Rl9xLyUrZXhlY3V0YWJsZUdGPUY5">QyY+SSJKRzYiLUkoY29udmVydEclKnByb3RlY3RlZEc2JUkjSjBHRiVJKURHdGVuc29yR0YlNyQ3JFEoY29uX2Jhc0YlUShjb3ZfYmFzRiU3IiEiIj5JI0p0R0YlLUkvVHJhbnNmb3JtYXRpb25HRiU2JUkjVkNHRiVGN0YqRjE=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1821" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w := convert(ContractIndices(J, g, [[1, 1]]), DGform);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRltvLUZTNiYtRiM2JC1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZecEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmJwRmVwRjlGOUZbby1GLDYlUSdER2Zvcm1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl5vRkBGQkZERkZGSEZfb0ZNRltxRjk=">QyQ+SSJ3RzYiLUkoY29udmVydEclKnByb3RlY3RlZEc2JC1JMENvbnRyYWN0SW5kaWNlc0dGJTYlSSJKR0YlSSJnR0YlNyM3JCIiIkYxSSdER2Zvcm1HRiVGMQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyc3JDckIiIiRiotSSRjb3NHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0kiYUdGJDckNyRGLiIiJC1JJHNpbkdGMUY0NyQ3JEYqIiIlRjk3JDckRjhGPSwkRi8hIiI3JDckIiImIiInSSJ0R0Yk</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1819" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w1 := Pullback(Jt, ExteriorDerivative(w))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIndGJ0YvRjJGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">PkkjdzFHNiItSSlQdWxsYmFja0dGJDYkSSNKdEdGJC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJDYjSSJ3R0Yk</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIkNyw3JDclIiIiIiIjIiImLCQqJkkidEdGJEYuLCYqJC1JJGNvc0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSJhR0YkRi9GLyEiIkYuRi5GPTckNyVGLkYvIiInLCQqJkYzRi4sKCooSSJMR0YkRi4tSSRzaW5HRjhGO0YuRjZGLkYvKiZJIk1HRiRGLkY2Ri9GL0ZJRj1GLkY9NyQ3JUYuRipGMCwkKihGM0YuRjZGLkZGRi4hIiM3JDclRi5GKkZAKiZGM0YuLCgqJkZFRi5GNkYvRi8qKEZJRi5GRkYuRjZGLkZORkVGPUYuNyQ3JUYuIiIlRkAqJkkiS0dGJEYuRjNGLjckNyVGL0YqRkAsJEZYRj03JDclRi9GV0YwRkw3JDclRi9GV0ZARlE3JDclRipGV0YwRjI3JDclRipGV0ZARkI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1816" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w2 := Pullback(Jt, ExteriorDerivative(w1))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cxRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">PkkjdzJHNiItSSlQdWxsYmFja0dGJDYkSSNKdEdGJC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJDYjSSN3MUdGJA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNiUtRiM2KC1GIzYoLUYjNigtRiM2Ji1GIzYoLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GLDYlUSJ0RidGL0YyRmpuLUkobWZlbmNlZEdGJDYkLUYjNjItRiM2KEZmbkZqbi1JJW1zdXBHRiQ2JS1GLDYlUSJMRidGL0YyRmZuLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zqbi1GW3A2JS1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRmRvNiQtRiw2JVEiYUYnRi9GMkY5RjlGZm5GYHBGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdxLUYjNiwtRmduNiRRIjRGJ0Y5RmpuRl1wRmpuLUYsNiVRIk1GJ0YvRjJGam4tRiM2Ji1GLDYlUSRzaW5GJ0ZqcEY5RltxRl5xRjlGam5GZXBGOUZjcS1GIzYoRmZuRmpuLUZbcDYlRl5yRmZuRmBwRmpuRmNwRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZxRmhxLUZbcDYlLUYsNiVRIktGJ0YvRjJGZm5GYHBGY3FGam9GanJGaHJGY3EtRiM2JkZmbkZqbkZjcEY5RmpyLUZnbjYkUSIxRidGOUY5RjlGOUZqbi1GLDYlUSNmMUYnRi9GMkY5RmpuLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGam4tRiw2JVEjZjJGJ0YvRjJGOUZqbkZqc0Zqbi1GLDYlUSNmM0YnRi9GMkY5RmpuRmpzRmpuLUYsNiVRI2Y0RidGL0YyRjktRiM2Ji1GLDYlUSRfREdGJ0YvRjJGW3EtRmRvNiQtRmRvNiYtRiM2KC1GZG82Ji1GIzYqLUkjbXNHRiQ2I1ElZm9ybUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjJGaXVGW3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZpdS1GZG82Ji1GZG82Ji1GIzYoLUZkbzYmLUYjNixGZHNGaXVGZm5GaXUtRmduNiRRIjNGJ0Y5Rml1RltyRmJ2RmV2RjlGOUZndkZqdkZpdUZaRmJ2RmV2RjlGOUZndkZqdkY5Rmd2Rmp2RmJ2RmV2RjlGOUZndkZqdkY5RjlGZnRGYnZGZXZGOQ==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIlNyM3JDcmIiIiIiIjIiIkRiosJComSSJ0R0YkRi4sMiomSSJMR0YkRi8tSSRjb3NHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0kiYUdGJEYvRi8qKkY2Ri5JIk1HRiRGLi1JJHNpbkdGOUY8Ri5GN0YuISIlKiZGP0YvRjdGLyEiIyokSSJLR0YkRi9GLiokRjZGLyEiIiokRj9GL0YuKiRGN0YvRkRGLkYuRi5GLw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1818" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w3 := Pullback(Jt, ExteriorDerivative(w2))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">PkkjdzNHNiItSSlQdWxsYmFja0dGJDYkSSNKdEdGJC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJDYjSSN3MkdGJA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNiUtRiM2KC1GIzYoLUYjNigtRiM2KC1GIzYmLUYsNiVRIjBGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdby1GLDYlUSNmMUYnRi9GMkY5RmluLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGaW4tRiw2JVEjZjJGJ0YvRjJGOUZpbkZib0Zpbi1GLDYlUSNmM0YnRi9GMkY5RmluRmJvRmluLUYsNiVRI2Y0RidGL0YyRjlGaW5GYm9GaW4tRiw2JVEjZjVGJ0YvRjJGOS1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGXG9GXm8tSShtZmVuY2VkR0YkNiQtRmpwNiYtRiM2KC1GanA2Ji1GIzYqLUkjbXNHRiQ2I1ElZm9ybUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXG8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjJGaHEtSSNtbkdGJDYkUSI1RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmhxLUZqcDYmLUZqcDYmLUYjNigtRmpwNiYtRiM2Li1GYnI2JFEiMUYnRjlGaHEtRmJyNiRRIjJGJ0Y5RmhxLUZicjYkUSIzRidGOUZocS1GYnI2JFEiNEYnRjlGaHFGYXJGZXJGaHJGOUY5RmpyRl1zRmhxLUZicjYkRmhuRjlGZXJGaHJGOUY5RmpyRl1zRjlGanJGXXNGZXJGaHJGOUY5RmpyRl1zRjlGOUZhcEZlckZockY5">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiImNyM3JDcnIiIiIiIjIiIkIiIlRioiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1814" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="NJ := TensorBrackets(J, J, &quot;Frolicher-Nijenhuis&quot;):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+SSNOSkc2Ii1JL1RlbnNvckJyYWNrZXRzR0YlNiVJIkpHRiVGKVE0RnJvbGljaGVyLU5pamVuaHVpc0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1817" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="KaehlerEq := DGinfo(ExteriorDerivative(w), &quot;CoefficientSet&quot;);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnREdpbmZvRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUSJ3RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRidGW29GOUY5LUY2Ni1RIjtGJ0Y5RjtGYG9GQEZCRkRGRkZIRmFvRk1GW29GOQ==">QyQ+SSpLYWVobGVyRXFHNiItSSdER2luZm9HRiU2JC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJTYjSSJ3R0YlUS9Db2VmZmljaWVudFNldEYlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYyLUYsNiVRInRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiVRIktGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbkZURjlGVy1GIzYmLUYsNiVRIkxGJ0YvRjJGXm9GVEY5RlctRiM2Ji1GLDYlUSJNRidGL0YyRl5vRlRGOUZXLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJwRlQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZXLUYjNidGXnBGaW5GZHBGZ3BGOUZXLUYjNidGXnBGZ29GZHBGZ3BGOUZkcEZncEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmRwRmdwRjk=">PClJInRHNiIqJkkiS0dGJCIiIkYjRicqJkkiTEdGJEYnRiNGJyomSSJNR0YkRidGI0YnLCRGIyEiIiwkRiVGLSwkRipGLQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1815" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="SumKaehlerEq := factor(add(KaehlerEq[i]^2, i = 1 .. nops(KaehlerEq)));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEtU3VtS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZmFjdG9yRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkYWRkRidGL0YyLUZTNiQtRiM2LS1GLDYlUSpLYWVobGVyRXFGJ0YvRjItSSVtc3VwR0YkNiUtRlM2Ji1GIzYlLUYsNiVRImlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZgcDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZobkZlb0Y5RjlGZW9GOUY5RmVvRjlGOS1GNjYtUSI7RidGOUY7RmlwRkBGQkZERkZGSEZqcEZNRmVvRjk=">QyQ+SS1TdW1LYWVobGVyRXFHNiItSSdmYWN0b3JHRiU2Iy1JJGFkZEclKnByb3RlY3RlZEc2JCokJkkqS2FlaGxlckVxR0YlNiNJImlHRiUiIiMvRjE7IiIiLUklbm9wc0dGKzYjRi9GNQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtU3VtS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUklbXN1cEdGJDYlLUYsNiVRInRGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZcby1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYjNiZGV0Zobi1GUjYlLUYsNiVRIktGJ0YvRjJGV0ZlbkY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnAtRiM2JC1GUjYlLUYsNiVRIkxGJ0YvRjJGV0ZlbkY5RmpvLUYjNiZGV0Zobi1GUjYlLUYsNiVRIk1GJ0YvRjJGV0ZlbkY5RmpvRldGOUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">KiZJInRHNiIiIiMsKiokSSJLR0YkRiVGJSokSSJMR0YkRiUiIiIqJEkiTUdGJEYlRiVGJUYrRis=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1812" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="sols := solve({op(DGinfo(NJ, &quot;CoefficientSet&quot;)), op(DGinfo(w2, &quot;CoefficientSet&quot;)), t &lt;&gt; 0})" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYuLUYsNiNRIUYnLUYjNiZGZW4tRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYlLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNictRiw2JVEjdzJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RidGZW5GOUY5RjlGOUY5RmVuRltwRmpuLUZTNiQtRiM2JkZhby1GUzYkLUYjNigtRiw2JVEjTkpGJ0YvRjJGW3BGY3BGZW4vJStleGVjdXRhYmxlR0Y9RjlGOUZicUY5RjlGW3AtRiw2JVEidEYnRi9GMi1GNjYtUSsmTm90RXF1YWw7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RmJxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGYnFGOUY5RmJxRjk=">Pkklc29sc0c2Ii1JJnNvbHZlRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkNiM8JS1JI29wR0YoNiMtSSdER2luZm9HRiQ2JEkjTkpHRiRRL0NvZWZmaWNpZW50U2V0RiQtRi02Iy1GMDYkSSN3MkdGJEYzMEkidEdGJCIiIQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiU8Jy9JIktHNiIhIiIvSSJMR0YmLUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmNiMsJiokSSNfWkdGLCIiIyIiIiEiI0Y0L0kiTUdGJiIiIS9JImFHRiYsJEkjUGlHRi0jRidGMy9JInRHRiZGPzwnL0YlLUkkc2luR0YsNiNGOi9GKSomLUYrNiMsKEYxRjQqJEZCRjMhIiRGNEY0RjRGQkY0L0Y3KiZGR0Y0LUkkY29zR0YsRkRGNC9GOkY6Rj48Jy9GJUY4L0YpRjgvRjctRis2IywmRjFGNEY0RjQvRjpGPEY+</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1810" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="nops({sols});" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUY2NiYtRiM2JS1GLDYlUSVzb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkQvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRkFGREZELUkjbW9HRiQ2LVEiO0YnRkQvJSZmZW5jZUdGQy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0ZBRkQ=">QyQtSSVub3BzRyUqcHJvdGVjdGVkRzYjPCNJJXNvbHNHNiIiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIk</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1826" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The first of these solutions is a part of the second, the third is not real. So we consider only the second one, giving the general SKT case for A1.2.
This solution is q=cos(a)</Font><Equation executable="false" style="2D Math" input-equation="" display="LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQw==">LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQw==</Equation><Font foreground="[255,0,255]">i+sin(a)</Font><Equation executable="false" style="2D Math" input-equation="" display="LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQw==">LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQw==</Equation><Font foreground="[255,0,255]">j, p=<Font encoding="UTF-8">\302\261 </Font></Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkmbXNxcnRHRiQ2JC1GIzYrLUkjbW5HRiQ2JVEiM0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlEifkYnRjRGNy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEkc2luRicvJSdpdGFsaWNHRkBGNEY3LUYjNictRjE2JVEiMkYnRjRGNy9GWlEldHJ1ZUYnRjQvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvRjhRJ2l0YWxpY0YnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1JKG1mZW5jZWRHRiQ2JS1GIzYmLUZWNiZRImFGJ0ZqbkY0Rl9vRjRGXG9GN0Y0RjctRjs2LlEoJm1pbnVzO0YnRjRGN0Y+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmBwLUYxNiVRIjFGJ0Y0RjdGNEZcb0Y3RjQtRjs2LlEnJnNkb3Q7RidGNEY3Rj5GQUZDRkVGR0ZJRktGTUZQLUZWNiZRInFGJ0ZZRjRGNy1GOzYuUSIrRidGNEY3Rj5GQUZDRkVGR0ZJRktGX3BGYXBGVUZkb0ZlcC1GVjYmUSJrRidGWUY0RjdGOkY0RlxvRjc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkmbXNxcnRHRiQ2JC1GIzYrLUkjbW5HRiQ2JVEiM0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlEifkYnRjRGNy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEkc2luRicvJSdpdGFsaWNHRkBGNEY3LUYjNictRjE2JVEiMkYnRjRGNy9GWlEldHJ1ZUYnRjQvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvRjhRJ2l0YWxpY0YnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1JKG1mZW5jZWRHRiQ2JS1GIzYmLUZWNiZRImFGJ0ZqbkY0Rl9vRjRGXG9GN0Y0RjctRjs2LlEoJm1pbnVzO0YnRjRGN0Y+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmBwLUYxNiVRIjFGJ0Y0RjdGNEZcb0Y3RjQtRjs2LlEnJnNkb3Q7RidGNEY3Rj5GQUZDRkVGR0ZJRktGTUZQLUZWNiZRInFGJ0ZZRjRGNy1GOzYuUSIrRidGNEY3Rj5GQUZDRkVGR0ZJRktGX3BGYXBGVUZkb0ZlcC1GVjYmUSJrRidGWUY0RjdGOkY0RlxvRjc=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1783" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1822" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1797" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">An alternative computation (similar to A3.3 below) consists in letting i in the structure equation to be changed to an arbitrary imaginary quaternion u,and fixing q=i (by an endomorphism). We can also rotate (by an endomorphism &lt;j,k&gt; plane to make u\342\210\210</Font><Font foreground="[255,0,255]">&lt;i,j&gt; (in other words, make k-component vanish).</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1792" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="restart:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">Qy5JKHJlc3RhcnRHJSpwcm90ZWN0ZWRHISIiLUkld2l0aEc2JEYkSShfc3lzbGliRzYiNiNJNURpZmZlcmVudGlhbEdlb21ldHJ5R0YpRiUtRic2I0ksTGllQWxnZWJyYXNHRipGJS1GJzYjSSdUZW5zb3JHRipGJS1GJzYjSSZUb29sc0dGKkYlLUYnNiNJLkxpbmVhckFsZ2VicmFHRihGJQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1794" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="StructureEquations := [[ee, ii] = M*ie+e*alpha1, [ee, jj] = L*ie+e*alpha2, [ee, kk] = K*ie, [ii, jj] = -K*ie, [ii, kk] = L*ie+e*alpha2, [jj, kk] = -M*ie-e*alpha1], [ee, ii, jj, kk, e, ie]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtSShtZmVuY2VkR0YkNiYtRiM2WC1GVjYmLUYjNiYtRiw2JVEjZWVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI2lpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSgmIzk0NTsxRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiZUYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwLUYsNiVRIk1GJ0YvRjJGYHAtRiw2JVEjaWVGJ0YvRjJGW28tRlY2Ji1GIzYmRmhuRltvLUYsNiVRI2pqRidGL0YyRjlGOUZkb0Znb0Zqby1GLDYlUSgmIzk0NTsyRidGL0YyRmBwRmNwRmZwLUYsNiVRIkxGJ0YvRjJGYHBGX3FGW28tRlY2Ji1GIzYmRmhuRltvLUYsNiVRI2trRidGL0YyRjlGOUZkb0Znb0Zqby1GLDYlUSJLRidGL0YyRmBwRl9xRltvLUZWNiYtRiM2JkZhb0Zbb0ZmcUY5RjlGZG9GZ29Gam8tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRmZyRmBwRl9xRltvLUZWNiYtRiM2JkZhb0Zbb0ZjckY5RjlGZG9GZ29Gam9GaXFGYHBGY3BGZnBGXHJGYHBGX3FGW28tRlY2Ji1GIzYmRmZxRltvRmNyRjlGOUZkb0Znb0Zqb0Zdc0ZdcEZgcEZjcC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxRlxxRmBwRl9xRjlGOUZkb0Znb0Zbb0Y1LUZWNiYtRiM2M0ZobkZbb0Y1RmFvRltvRjVGZnFGW29GNUZjckZbb0Y1RmNwRltvRjVGX3FGOUY5RmRvRmdvLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZURjk=">QyQ+STNTdHJ1Y3R1cmVFcXVhdGlvbnNHNiI2JDcoLzckSSNlZUdGJUkjaWlHRiUsJiomSSJNR0YlIiIiSSNpZUdGJUYvRi8qJkkiZUdGJUYvSSdhbHBoYTFHRiVGL0YvLzckRipJI2pqR0YlLCYqJkkiTEdGJUYvRjBGL0YvKiZGMkYvSSdhbHBoYTJHRiVGL0YvLzckRipJI2trR0YlKiZJIktHRiVGL0YwRi8vNyRGK0Y2LCRGPyEiIi83JEYrRj5GNy83JEY2Rj4sJkYtRkRGMUZENyhGKkYrRjZGPkYyRjBGRA==</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1777" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="LL := LieAlgebraData(StructureEquations, VC); -1; DGsetup(LL, [e], [f]); -1; Query(&quot;Jacobi&quot;)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjTExGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2KC1GLDYlUShER3NldHVwRidGL0YyLUZTNiQtRiM2KEYrRlotRlM2Ji1GIzYkLUYsNiVRImVGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRlM2Ji1GIzYkLUYsNiVRImZGJ0YvRjJGOUY5RmRwRmdwRjlGOUZhby1GLDYlUSZRdWVyeUYnRi9GMi1GUzYkLUYjNiYtRiw2I1EhRictSSNtc0dGJDYjUSdKYWNvYmlGJ0ZocUY5RjlGOUZocUZfb0Y5">Qyc+SSNMTEc2Ii1JL0xpZUFsZ2VicmFEYXRhR0YlNiRJM1N0cnVjdHVyZUVxdWF0aW9uc0dGJUkjVkNHRiUhIiItSShER3NldHVwR0YlNiVGJDcjSSJlR0YlNyNJImZHRiVGKy1JJlF1ZXJ5R0YlNiNRJ0phY29iaUYl</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1793" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="g := evalDG(`&amp;t`(f1, f1)+`&amp;t`(f2, f2)+`&amp;t`(f3, f3)+`&amp;t`(f4, f4)+t*(`&amp;t`(f5, f5)+`&amp;t`(f6, f6))):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcb0Zob0Zcby1GLDYlUSNmM0YnRmhuRmpuRlxvRmJvRmVvRlxvRmFwRmhvLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GZHBGMkYyRmhvRmVvLUY2Ni1RJyZzZG90O0YnRjJGOUY7Rj1GP0ZBRkNGRUZfb0Zhby1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecUZcb0Zoby1GLDYlUSNmNkYnRmhuRmpuRlxvRmJvRmVvRlxvRmFxRlxvRjJGMi8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmRxRjI=">QyQ+SSJnRzYiLUknZXZhbERHR0YlNiMsLC1JIyZ0R0YlNiRJI2YxRyUqcHJvdGVjdGVkR0YtIiIiLUYrNiRJI2YyR0YuRjJGLy1GKzYkSSNmM0dGLkY1Ri8tRis2JEkjZjRHRi5GOEYvKiZJInRHRiVGLywmLUYrNiRJI2Y1R0YuRj5GLy1GKzYkSSNmNkdGLkZBRi9GL0YvISIi</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1791" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J0 := eval(subs({a = 0, b = (1/2)*Pi}, Matrix([[0, -cos(a)*sin(b), -sin(a)*sin(b), -cos(b), 0, 0], [cos(a)*sin(b), 0, cos(b), -sin(a)*sin(b), 0, 0], [sin(a)*sin(b), -cos(b), 0, cos(a)*sin(b), 0, 0], [cos(b), sin(a)*sin(b), -cos(a)*sin(b), 0, 0, 0], [0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, 0]])))" display="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">PkkjSjBHNiItSSVldmFsRyUqcHJvdGVjdGVkRzYjLUklc3Vic0dGJzYkPCQvSSJhR0YkIiIhL0kiYkdGJCwkSSNQaUdGJyMiIiIiIiMtSSdNYXRyaXhHNiRGJ0koX3N5c2xpYkdGJDYjNyg3KEYvLCQqJi1JJGNvc0dGJDYjRi5GNS1JJHNpbkdGJDYjRjFGNSEiIiwkKiYtRkRGQkY1RkNGNUZGLCQtRkFGRUZGRi9GLzcoRj9GL0ZLRkdGL0YvNyhGSEZKRi9GP0YvRi83KEZLRkhGPkYvRi9GLzcoRi9GL0YvRi9GL0ZGNyhGL0YvRi9GL0Y1Ri8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGZHBGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GaHBGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GaHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUSs0NDU1NDY5MzE0RidGXHRGX3RGOQ==">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciKzkkcGFYJQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1802" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYmLUZZNiYtRiM2KC1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqbi1GWTYmLUYjNiRGW3BGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiw2JVEjSnRGJ0YvRjJGTy1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GWTYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjlGam5GXHJGam5GZ25GOUY5Rl9xLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYmLUZZNiYtRiM2KC1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqbi1GWTYmLUYjNiRGW3BGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiw2JVEjSnRGJ0YvRjJGTy1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GWTYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjlGam5GXHJGam5GZ25GOUY5Rl9xLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1770" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w := convert(ContractIndices(J, g, [[1, 1]]), DGform):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRltvLUZTNiYtRiM2JC1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZecEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmJwRmVwRjlGOUZbby1GLDYlUSdER2Zvcm1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbcUY5">QyQ+SSJ3RzYiLUkoY29udmVydEclKnByb3RlY3RlZEc2JC1JMENvbnRyYWN0SW5kaWNlc0dGJTYlSSJKR0YlSSJnR0YlNyM3JCIiIkYxSSdER2Zvcm1HRiUhIiI=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1775" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w1 := Pullback(Jt, ExteriorDerivative(w)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIndGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1Gam9GOQ==">QyQ+SSN3MUc2Ii1JKVB1bGxiYWNrR0YlNiRJI0p0R0YlLUkzRXh0ZXJpb3JEZXJpdmF0aXZlR0YlNiNJIndHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1778" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w2 := Pullback(Jt, ExteriorDerivative(w1)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cxRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSN3Mkc2Ii1JKVB1bGxiYWNrR0YlNiRJI0p0R0YlLUkzRXh0ZXJpb3JEZXJpdmF0aXZlR0YlNiNJI3cxR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1773" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w3 := Pullback(Jt, ExteriorDerivative(w2))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">PkkjdzNHNiItSSlQdWxsYmFja0dGJDYkSSNKdEdGJC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJDYjSSN3MkdGJA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNiUtRiM2KC1GIzYoLUYjNigtRiM2KC1GIzYmLUYsNiVRIjBGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdby1GLDYlUSNmMUYnRi9GMkY5RmluLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGaW4tRiw2JVEjZjJGJ0YvRjJGOUZpbkZib0Zpbi1GLDYlUSNmM0YnRi9GMkY5RmluRmJvRmluLUYsNiVRI2Y0RidGL0YyRjlGaW5GYm9GaW4tRiw2JVEjZjVGJ0YvRjJGOS1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGXG9GXm8tSShtZmVuY2VkR0YkNiQtRmpwNiYtRiM2KC1GanA2Ji1GIzYqLUkjbXNHRiQ2I1ElZm9ybUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXG8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjJGaHEtSSNtbkdGJDYkUSI1RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmhxLUZqcDYmLUZqcDYmLUYjNigtRmpwNiYtRiM2Li1GYnI2JFEiMUYnRjlGaHEtRmJyNiRRIjJGJ0Y5RmhxLUZicjYkUSIzRidGOUZocS1GYnI2JFEiNEYnRjlGaHFGYXJGZXJGaHJGOUY5RmpyRl1zRmhxLUZicjYkRmhuRjlGZXJGaHJGOUY5RmpyRl1zRjlGanJGXXNGZXJGaHJGOUY5RmpyRl1zRjlGOUZhcEZlckZockY5">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiImNyM3JDcnIiIiIiIjIiIkIiIlRioiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1768" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="NJ := TensorBrackets(J, J, &quot;Frolicher-Nijenhuis&quot;):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+SSNOSkc2Ii1JL1RlbnNvckJyYWNrZXRzR0YlNiVJIkpHRiVGKVE0RnJvbGljaGVyLU5pamVuaHVpc0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1767" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="KaehlerEq := DGinfo(ExteriorDerivative(w), &quot;CoefficientSet&quot;);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnREdpbmZvRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUSJ3RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRidGW29GOUY5LUY2Ni1RIjtGJ0Y5RjtGYG9GQEZCRkRGRkZIRmFvRk1GW29GOQ==">QyQ+SSpLYWVobGVyRXFHNiItSSdER2luZm9HRiU2JC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJTYjSSJ3R0YlUS9Db2VmZmljaWVudFNldEYlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUYjNiYtRiw2JVEiS0YnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmduLUYsNiVRInRGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZuL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JVEiTEYnRi9GMkZZRmluRjlGXG8tRiM2Ji1GLDYlUSJNRidGL0YyRllGaW5GOUZcby1GIzYmLUYsNiVRKCYjOTQ1OzFGJ0YvRjJGWUZpbkY5RlxvLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdwRlQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZcby1GIzYnRmNwRmdvRmlwRlxxRjlGXG8tRiM2J0ZjcEZccEZpcEZccUY5RlxvLUYjNidGY3AtRiM2Ji1GLDYlUSgmIzk0NTsyRidGL0YyRllGaW5GOUZpcEZccUY5RmlwRlxxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGaXBGXHFGOQ==">PCoqJkkiS0c2IiIiIkkidEdGJUYmKiZJIkxHRiVGJkYnRiYqJkkiTUdGJUYmRidGJiomSSdhbHBoYTFHRiVGJkYnRiYsJEYjISIiLCRGKkYvLCRGLEYvLCQqJkknYWxwaGEyR0YlRiZGJ0YmRi8=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1804" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="SumKaehlerEq := factor(add(KaehlerEq[i]^2, i = 1 .. nops(KaehlerEq)));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEtU3VtS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZmFjdG9yRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkYWRkRidGL0YyLUZTNiQtRiM2LS1GLDYlUSpLYWVobGVyRXFGJ0YvRjItSSVtc3VwR0YkNiUtRlM2Ji1GIzYlLUYsNiVRImlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZgcDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZobkZlb0Y5RjlGZW9GOUY5RmVvRjlGOS1GNjYtUSI7RidGOUY7RmlwRkBGQkZERkZGSEZqcEZNRmVvRjk=">QyQ+SS1TdW1LYWVobGVyRXFHNiItSSdmYWN0b3JHRiU2Iy1JJGFkZEclKnByb3RlY3RlZEc2JCokJkkqS2FlaGxlckVxR0YlNiNJImlHRiUiIiMvRjE7IiIiLUklbm9wc0dGKzYjRi9GNQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtU3VtS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUklbXN1cEdGJDYlLUYsNiVRInRGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZcby1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYjNiZGV0Zobi1GUjYlLUYsNiVRIktGJ0YvRjJGV0ZlbkY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnAtRiM2JC1GUjYlLUYsNiVRIkxGJ0YvRjJGV0ZlbkY5RmpvLUYjNiZGV0Zobi1GUjYlLUYsNiVRIk1GJ0YvRjJGV0ZlbkY5RmpvLUYjNiZGV0Zobi1GUjYlLUYsNiVRKCYjOTQ1OzFGJ0YvRjJGV0ZlbkY5RmpvLUYjNiQtRlI2JS1GLDYlUSgmIzk0NTsyRidGL0YyRldGZW5GOUY5RjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">KiZJInRHNiIiIiMsLCokSSJLR0YkRiVGJSokSSJMR0YkRiUiIiIqJEkiTUdGJEYlRiUqJEknYWxwaGExR0YkRiVGJSokSSdhbHBoYTJHRiRGJUYrRis=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1769" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="sols := convert(solve({op(DGinfo(NJ, &quot;CoefficientSet&quot;)), op(DGinfo(w2, &quot;CoefficientSet&quot;)), t &lt;&gt; 0, SumKaehlerEq &lt;&gt; 0}), radical)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUShjb252ZXJ0RidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNigtRkc2JVEmc29sdmVGJ0ZKRk0tRlk2JC1GIzYlLUZZNiYtRiM2Mi1GRzYlUSNvcEYnRkpGTS1GWTYkLUYjNiYtRkc2JVEnREdpbmZvRidGSkZNLUZZNiQtRiM2KC1GRzYlUSNOSkYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZHNiNRIUYnLyUrZXhlY3V0YWJsZUdGNEYvRi9GYHFGL0YvRmNwRmJvLUZZNiQtRiM2JkZpby1GWTYkLUYjNigtRkc2JVEjdzJGJ0ZKRk1GY3BGaXBGXXFGYHFGL0YvRmBxRi9GL0ZjcC1GRzYlUSJ0RidGSkZNLUYsNi1RKyZOb3RFcXVhbDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULUkjbW5HRiQ2JFEiMEYnRi9GY3BGKy1GRzYlUS1TdW1LYWVobGVyRXFGJ0ZKRk1GYHJGY3JGYHFGL0YvLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZgcUYvRi9GY3AtRkc2JVEocmFkaWNhbEYnRkpGTUZgcUYvRi9GYHFGLw==">Pkklc29sc0c2Ii1JKGNvbnZlcnRHJSpwcm90ZWN0ZWRHNiQtSSZzb2x2ZUc2JEYnSShfc3lzbGliR0YkNiM8Ji1JI29wR0YnNiMtSSdER2luZm9HRiQ2JEkjTkpHRiRRL0NvZWZmaWNpZW50U2V0RiQtRjA2Iy1GMzYkSSN3MkdGJEY2MEkidEdGJCIiITBJLVN1bUthZWhsZXJFcUdGJEY+SShyYWRpY2FsR0Yn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYoLUYsNiVRIktGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXG8tRiw2JVEoJiM5NDU7MkYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmFvRmRvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRIkxGJ0YvRjJGWS1JI21uR0YkNiRRIjBGJ0Y5RmFvRmRvRjlGZm8tRiM2KC1GLDYlUSJNRidGL0YyRlktRiM2JC1JJm1zcXJ0R0YkNiMtRiM2J0Zobi1GIzYkLUklbXN1cEdGJDYlLUYsNiVRKCYjOTQ1OzFGJ0YvRjItRmRwNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGZnBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUYjNiZGW3ItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GZnE2JUZeb0ZbckZeckY5RjlGOUZhb0Zkb0Y5RmZvLUYjNigtRiw2JVEidEYnRi9GMkZZRl1zRmFvRmRvRjlGZm8tRiM2KEZocUZZRmhxRmFvRmRvRjlGZm8tRiM2KEZeb0ZZRl5vRmFvRmRvRjlGYW9GZG9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zhb0Zkb0Y5">PCgvSSJLRzYiLCRJJ2FscGhhMkdGJSEiIi9JIkxHRiUiIiEvSSJNR0YlKiQsJiokSSdhbHBoYTFHRiUiIiNGKCokRidGMkYyIyIiIkYyL0kidEdGJUY3L0YxRjEvRidGJw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1820" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A1.3</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L679" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L675" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYmLUYjNmNvLUZNNiYtRiM2Jy1GLDYlUSNlZUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIixGJ0YyRjkvRjxGWUY9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktRLDAuMzMzMzMzM2VtRictRiw2JVEiZUYnRlhGWi8lK2V4ZWN1dGFibGVHRjFGMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIj1GJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKLUYsNiVRJyYjOTQ1O0YnRi9GMi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGam4vRktGW29GVUZmbi1GTTYmLUYjNictRiw2JVEjaWlGJ0ZYRlpGZm5GXm9GYW9GMkYyRmNvRmZvRmlvRlxwRl9wRmdwRmZuLUZNNiYtRiM2Jy1GLDYlUSNqakYnRlhGWkZmbkZeb0Zhb0YyRjJGY29GZm9GaW9GXHBGX3BGXnFGZm4tRk02Ji1GIzYnLUYsNiVRI2trRidGWEZaRmZuRl5vRmFvRjJGMkZjb0Zmb0Zpb0ZccEZfcEZlcUZmbi1GTTYmLUYjNidGVUZmbi1GLDYlUSNpZUYnRlhGWkZhb0YyRjJGY29GZm9GaW8tRiw2JVEnJiM5NDY7RidGL0YyRl9wRlUtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zmci1GLDYlUSJyRidGWEZaRl9wRmdwRmZuLUZNNiYtRiM2J0ZncEZmbkZcckZhb0YyRjJGY29GZm9GaW9GX3JGX3BGZ3AtRjY2LVEoJm1pbnVzO0YnRjJGOUY7Rj1GP0ZBRkNGRUZlckZnckZockZfcEZVRmZuLUZNNiYtRiM2J0ZecUZmbkZcckZhb0YyRjJGY29GZm9GaW9GX3JGX3BGXnFGX3NGaHJGX3BGZXFGZm4tRk02Ji1GIzYnRmVxRmZuRlxyRmFvRjJGMkZjb0Zmb0Zpb0ZfckZfcEZlcUZickZockZfcEZecUZmbi1GTTYmLUYjNidGXm9GZm5GXHJGYW9GMkYyRmNvRmZvRmlvLUYsNiVRKCYjMTAxMztGJ0YvRjJGX3BGXm9GYW9GMkYyRmNvRmZvLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmFvRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYmLUYjNmNvLUZNNiYtRiM2Jy1GLDYlUSNlZUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIixGJ0YyRjkvRjxGWUY9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktRLDAuMzMzMzMzM2VtRictRiw2JVEiZUYnRlhGWi8lK2V4ZWN1dGFibGVHRjFGMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIj1GJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKLUYsNiVRJyYjOTQ1O0YnRi9GMi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGam4vRktGW29GVUZmbi1GTTYmLUYjNictRiw2JVEjaWlGJ0ZYRlpGZm5GXm9GYW9GMkYyRmNvRmZvRmlvRlxwRl9wRmdwRmZuLUZNNiYtRiM2Jy1GLDYlUSNqakYnRlhGWkZmbkZeb0Zhb0YyRjJGY29GZm9GaW9GXHBGX3BGXnFGZm4tRk02Ji1GIzYnLUYsNiVRI2trRidGWEZaRmZuRl5vRmFvRjJGMkZjb0Zmb0Zpb0ZccEZfcEZlcUZmbi1GTTYmLUYjNidGVUZmbi1GLDYlUSNpZUYnRlhGWkZhb0YyRjJGY29GZm9GaW8tRiw2JVEnJiM5NDY7RidGL0YyRl9wRlUtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zmci1GLDYlUSJyRidGWEZaRl9wRmdwRmZuLUZNNiYtRiM2J0ZncEZmbkZcckZhb0YyRjJGY29GZm9GaW9GX3JGX3BGZ3AtRjY2LVEoJm1pbnVzO0YnRjJGOUY7Rj1GP0ZBRkNGRUZlckZnckZockZfcEZVRmZuLUZNNiYtRiM2J0ZecUZmbkZcckZhb0YyRjJGY29GZm9GaW9GX3JGX3BGXnFGX3NGaHJGX3BGZXFGZm4tRk02Ji1GIzYnRmVxRmZuRlxyRmFvRjJGMkZjb0Zmb0Zpb0ZfckZfcEZlcUZickZockZfcEZecUZmbi1GTTYmLUYjNidGXm9GZm5GXHJGYW9GMkYyRmNvRmZvRmlvLUYsNiVRKCYjMTAxMztGJ0YvRjJGX3BGXm9GYW9GMkYyRmNvRmZvLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmFvRjI=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L670" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI2VlRidGL0YyRlotRiw2JVEjaWlGJ0YvRjJGWi1GLDYlUSNqakYnRi9GMkZaLUYsNiVRI2trRidGL0YyRlotRiw2JVEiZUYnRi9GMkZaLUYsNiVRI2llRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GLDYlUSNWQ0YnRi9GMkZicEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI2VlRidGL0YyRlotRiw2JVEjaWlGJ0YvRjJGWi1GLDYlUSNqakYnRi9GMkZaLUYsNiVRI2trRidGL0YyRlotRiw2JVEiZUYnRi9GMkZaLUYsNiVRI2llRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GLDYlUSNWQ0YnRi9GMkZicEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYnBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L676" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYlUSJlRidGL0YyRkFGQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y9LUY2NiYtRiM2JC1GLDYlUSJmRidGL0YyRkFGQUZpbkZcb0ZBRkEtRj42LVEiOkYnRkFGQy9GR0ZFRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZbcC8lK2V4ZWN1dGFibGVHRkVGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYlUSJlRidGL0YyRkFGQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y9LUY2NiYtRiM2JC1GLDYlUSJmRidGL0YyRkFGQUZpbkZcb0ZBRkEtRj42LVEiOkYnRkFGQy9GR0ZFRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZbcC8lK2V4ZWN1dGFibGVHRkVGQQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L678" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GNjYmLUYjNictRiw2JVEiYUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEoJiMxMDEzO0YnL0YwRklGRS8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZBLUkjbXNHRiQ2I1EnSmFjb2JpRictRiw2I1EhRidGam5GRUZFRmZvRmpuRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GNjYmLUYjNictRiw2JVEiYUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEoJiMxMDEzO0YnL0YwRklGRS8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZBLUkjbXNHRiQ2I1EnSmFjb2JpRictRiw2I1EhRidGam5GRUZFRmZvRmpuRkU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiZJJXRydWVHJSpwcm90ZWN0ZWRHPCQiIiEsJComSSomZXBzaWxvbjtHNiIiIiJJJmFscGhhR0YqRishIiI3IzwkL0kiYUdGKkYxL0YpRiY3Iy1JJF9ER0dGKjYjNyQ3JVErTGllQWxnZWJyYUYqUSVWQ18xRio3JCIiJz1GKkkmZmFsc2VHRiRFXFtsITcvNyQ3JUYrIiImRitGLDckNyVGK0Y8RitJJWJldGFHRio3JDclIiIjRjxGKywkSSJyR0YqRi03JDclRklGQ0ZJRiw3JDclRitGPEZJRks3JDclRklGPEZJRkY3JDclIiIkRkNGVEYsNyQ3JUZURjxGVEZGNyQ3JSIiJUY8RlRGSzckNyVGWUZDRllGLDckNyVGVEY8RllGSjckNyVGWUY8RllGRjckNyVGQ0Y8RkNGJg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1051" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcb0Zob0Zcby1GLDYlUSNmM0YnRmhuRmpuRlxvRmJvRmVvRlxvRmFwRmhvLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GZHBGMkYyRmhvRmVvLUY2Ni1RJyZzZG90O0YnRjJGOUY7Rj1GP0ZBRkNGRUZfb0Zhby1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecUZcb0Zoby1GLDYlUSNmNkYnRmhuRmpuRlxvRmJvRmVvRlxvRmFxRlxvRjJGMi8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjkvRjxGaW5GPUY/RkFGQ0ZFRl9vRkpGZHFGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcb0Zob0Zcby1GLDYlUSNmM0YnRmhuRmpuRlxvRmJvRmVvRlxvRmFwRmhvLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GZHBGMkYyRmhvRmVvLUY2Ni1RJyZzZG90O0YnRjJGOUY7Rj1GP0ZBRkNGRUZfb0Zhby1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecUZcb0Zoby1GLDYlUSNmNkYnRmhuRmpuRlxvRmJvRmVvRlxvRmFxRlxvRjJGMi8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjkvRjxGaW5GPUY/RkFGQ0ZFRl9vRkpGZHFGMg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1GIzYmLUYsNiVRI2YxRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWkZTRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpuLUYjNiYtRiw2JVEjZjJGJ0YvRjJGVkZeb0Y5RmZuLUYjNiYtRiw2JVEjZjNGJ0YvRjJGVkZjb0Y5RmZuLUYjNiYtRiw2JVEjZjRGJ0YvRjJGVkZob0Y5RmZuLUYjNiYtRiM2Ji1GLDYlUSJ0RidGL0YyRlYtRiw2JVEjZjVGJ0YvRjJGOUZWRmJwRjlGZm4tRiM2Ji1GIzYmRl9wRlYtRiw2JVEjZjZGJ0YvRjJGOUZWRmlwRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFGMTckNyQiIiNGNEYxNyQ3JCIiJEY3RjE3JDckIiIlRjpGMTckNyQiIiZGPUkidEdGJDckNyQiIidGQUY+</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1047" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNjEtRlM2Ji1GIzY9LUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSRjb3NGJy9GMEY9RjktRlM2JC1GIzYkLUYsNiVRImFGJ0YvRjJGOUY5RmVvLUYsNiVRJHNpbkYnRmJwRjktRlM2JC1GIzYkLUYsNiVRImJGJ0YvRjJGOUY5Rl1vRmVvRmlvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRl1xRl1vRmluRl1vRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zlby1GUzYmLUYjNj9GX3BGY3BGZW9GanBGXXFGXW9GZW9GaW5GXW9GZW8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYm8vJSZkZXB0aEdGY3IvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRl9yNiZGYXJGZHJGZnIvRmlyUSVhdXRvRidGZW9GZW9GX3BGXXFGXW9GZW9GaW9GanBGY3BGZW9GanBGXXFGXW9GaW5GXW9GaW5GOUY5RmRxRmdxRl1vRmVvLUZTNiYtRiM2P0ZqcEZjcEZlb0ZqcEZdcUZdb0Zlb0Zpb0ZfcEZdcUZdb0Zlb0ZpbkZdb0Zlb0ZeckZbc0Zlb0Zlb0ZfcEZjcEZlb0ZqcEZdcUZdb0ZpbkZdb0ZpbkY5RjlGZHFGZ3FGXW9GZW8tRlM2Ji1GIzY7Rl9wRl1xRl1vRmVvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRmNwRmVvRmpwRl1xRl1vRmVvRmluRl1vRmluRl1vRmluRjlGOUZkcUZncUZdby1GUzYmLUYjNi9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW8tRmpuNiRRIjFGJ0Y5RjlGOUZkcUZncUZdby1GUzYmLUYjNi5GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GW3RGXW9GaW5GOUY5RmRxRmdxRjlGOUZkcUZncUY5RjktRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGYW9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNjEtRlM2Ji1GIzY9LUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSRjb3NGJy9GMEY9RjktRlM2JC1GIzYkLUYsNiVRImFGJ0YvRjJGOUY5RmVvLUYsNiVRJHNpbkYnRmJwRjktRlM2JC1GIzYkLUYsNiVRImJGJ0YvRjJGOUY5Rl1vRmVvRmlvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRl1xRl1vRmluRl1vRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zlby1GUzYmLUYjNj9GX3BGY3BGZW9GanBGXXFGXW9GZW9GaW5GXW9GZW8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYm8vJSZkZXB0aEdGY3IvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRl9yNiZGYXJGZHJGZnIvRmlyUSVhdXRvRidGZW9GZW9GX3BGXXFGXW9GZW9GaW9GanBGY3BGZW9GanBGXXFGXW9GaW5GXW9GaW5GOUY5RmRxRmdxRl1vRmVvLUZTNiYtRiM2P0ZqcEZjcEZlb0ZqcEZdcUZdb0Zlb0Zpb0ZfcEZdcUZdb0Zlb0ZpbkZdb0Zlb0ZeckZbc0Zlb0Zlb0ZfcEZjcEZlb0ZqcEZdcUZdb0ZpbkZdb0ZpbkY5RjlGZHFGZ3FGXW9GZW8tRlM2Ji1GIzY7Rl9wRl1xRl1vRmVvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRmNwRmVvRmpwRl1xRl1vRmVvRmluRl1vRmluRl1vRmluRjlGOUZkcUZncUZdby1GUzYmLUYjNi9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW8tRmpuNiRRIjFGJ0Y5RjlGOUZkcUZncUZdby1GUzYmLUYjNi5GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GW3RGXW9GaW5GOUY5RmRxRmdxRjlGOUZkcUZncUY5RjktRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGYW9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1049" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYmLUZZNiYtRiM2KC1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqbi1GWTYmLUYjNiRGW3BGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiO0YnRjlGO0Zdb0ZARkJGREZGRkhGSkZULyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYmLUZZNiYtRiM2KC1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqbi1GWTYmLUYjNiRGW3BGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiO0YnRjlGO0Zdb0ZARkJGREZGRkhGSkZULyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Py1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYmLUYjNiYtRiM2Ji1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW8tSShtZmVuY2VkR0YkNiQtRiw2JVEiYUYnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgb0Ziby1GIzYmLUYsNiVRJHNpbkYnRlxvRjlGXW8tRmRvNiQtRiw2JVEiYkYnRi9GMkY5RjlGOUZpby1GLDYlUSNlMUYnRi9GMkY5RmlvLUYsNiVRI2YyRidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2Ji1GIzYmLUYjNiYtRiM2JkZecEZdb0Zjb0Y5RmlvRlxwRjlGaW9GZnBGOUZpby1GLDYlUSNmM0YnRi9GMkY5RlxxLUYjNiYtRiM2Ji1GIzYmRmluRl1vRmFwRjlGaW9GZnBGOUZpby1GLDYlUSNmNEYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2Ji1GIzYmRmVuRmlvLUYsNiVRI2UyRidGL0YyRjlGaW8tRiw2JVEjZjFGJ0YvRjJGOUZjci1GIzYmLUYjNiZGXnJGaW9GanJGOUZpb0ZncUY5RlxxLUYjNiYtRiM2JkZjcUZpb0ZqckY5RmlvRmByRjlGY3ItRiM2Ji1GIzYmRmNxRmlvLUYsNiVRI2UzRidGL0YyRjlGaW9GXXNGOUZccS1GIzYmLUYjNiZGXnJGaW9GXHRGOUZpb0ZpcEY5RmNyLUYjNiYtRiM2JkZlbkZpb0ZcdEY5RmlvRmByRjlGY3ItRiM2Ji1GIzYmRl5yRmlvLUYsNiVRI2U0RidGL0YyRjlGaW9GXXNGOUZjci1GIzYmLUYjNiZGY3FGaW9GW3VGOUZpb0ZpcEY5RlxxLUYjNiYtRiM2JkZlbkZpb0ZbdUY5RmlvRmdxRjlGXHEtRiM2Ji1GLDYlUSNlNUYnRi9GMkZpby1GLDYlUSNmNkYnRi9GMkY5RmNyLUYjNiYtRiw2JVEjZTZGJ0YvRjJGaW8tRiw2JVEjZjVGJ0YvRjJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb25fYmFzRiRRKGNvdl9iYXNGJDciNzA3JDckIiIiIiIjLCQqJi1JJGNvc0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSJhR0YkRjItSSRzaW5HRjg2I0kiYkdGJEYyISIiNyQ3JEYyIiIkLCQqJi1GPkY7RjJGPUYyRkE3JDckRjIiIiUsJC1GN0Y/RkE3JDckRjNGMkY1NyQ3JEYzRkRGTDckNyRGM0ZKRkU3JDckRkRGMkZGNyQ3JEZERjNGSzckNyRGREZKRjU3JDckRkpGMkZMNyQ3JEZKRjNGRjckNyRGSkZERjQ3JDckIiImIiInRkE3JDckRlxvRltvRjI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1048" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRltvLUZTNiYtRiM2JC1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZecEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmJwRmVwRjlGOUZbby1GLDYlUSdER2Zvcm1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl5vRkBGQkZERkZGSEZfb0ZNRltxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRltvLUZTNiYtRiM2JC1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZecEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmJwRmVwRjlGOUZbby1GLDYlUSdER2Zvcm1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl5vRkBGQkZERkZGSEZfb0ZNRltxRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2MC1GIzYoLUYjNiYtRiM2Ji1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GW28tSShtZmVuY2VkR0YkNiQtRiw2JVEiYUYnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqbkZcby1GIzYmLUYsNiVRJHNpbkYnRmZuRjlGZ24tRl5vNiQtRiw2JVEiYkYnRi9GMkY5RjlGOUZjby1GLDYlUSNmMUYnRi9GMkY5RmNvLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGY28tRiw2JVEjZjJGJ0YvRjJGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXEtRiM2KC1GIzYmLUYjNiYtRiM2JkZob0ZnbkZdb0Y5RmNvRmZvRjlGY29GYHBGOUZjb0ZjcEZjby1GLDYlUSNmM0YnRi9GMkY5RmlwLUYjNigtRiM2Ji1GIzYmRllGZ25GW3BGOUZjb0ZgcEY5RmNvRmNwRmNvLUYsNiVRI2Y0RidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GIzYoLUYjNiZGXnJGY29GZnBGOUZjb0ZjcEZjb0ZncUY5RmlwLUYjNigtRiM2JkZjcUZjb0ZmcEY5RmNvRmNwRmNvRmByRjlGY3ItRiM2KC1GIzYmRlVGY29GZ3FGOUZjb0ZjcEZjb0ZgckY5RmlwLUYjNigtRiM2Ji1GLDYlUSJ0RidGL0YyRmNvLUYsNiVRI2Y1RidGL0YyRjlGY29GY3BGY28tRiw2JVEjZjZGJ0YvRjJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyk3JDckIiIiRioqJi1JJGNvc0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSJhR0YkRi4tSSRzaW5HRjI2I0kiYkdGJEYuNyQ3JEYuIiIkKiYtRjhGNUYuRjdGLjckNyRGLiIiJS1GMUY5NyQ3JEYqRj0sJEZDISIiNyQ3JEYqRkJGPjckNyRGPUZCLCRGL0ZHNyQ3JCIiJiIiJ0kidEdGJA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1050" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1ZDRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGV0Zlbi1GLDYlUSNKMEYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1ZDRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGV0Zlbi1GLDYlUSNKMEYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L677" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIndGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIndGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIkNy43JDclIiIiIiIjIiImLCQqKkYvRi5JJWJldGFHRiRGLi1JJGNvc0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSJhR0YkRi4tSSRzaW5HRjY2I0kiYkdGJEYuRi43JDclRi5GLyIiJywkKipGL0YuSSZhbHBoYUdGJEYuRjRGLkY7Ri4hIiI3JDclRi5GKkYwLCYqKkYvRi5GM0YuLUY8RjlGLkY7Ri5GLiooRi9GLkkickdGJEYuLUY1Rj1GLkYuNyQ3JUYuRipGQSwkKipGL0YuRkRGLkZKRi5GO0YuRkU3JDclRi4iIiVGMCwmKipGL0YuRkxGLkZKRi5GO0YuRkUqKEYvRi5GM0YuRk1GLkYuNyQ3JUYuRlRGQSwkKihGL0YuRkRGLkZNRi5GRTckNyVGL0YqRjAsJkZWRi5GV0ZFNyQ3JUYvRipGQSwkRmVuRi43JDclRi9GVEYwRkg3JDclRi9GVEZBRlA3JDclRipGVEYwLCRGMkZFNyQ3JUYqRlRGQSwkRkNGLg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L668" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNiktRiw2JVEjSnRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRM0V4dGVyaW9yRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiQtRiw2JVEjdzFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXm9GQEZCRkRGRkZIRl9vRk1GYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNiktRiw2JVEjSnRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRM0V4dGVyaW9yRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiQtRiw2JVEjdzFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXm9GQEZCRkRGRkZIRl9vRk1GYXBGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIlNyg3JDcmIiIiIiIjIiImIiInLCQqKkYvRi4tSSRjb3NHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0kiYUdGJEYuLUkkc2luR0Y2NiNJImJHRiRGLiwuKipGKkYuKUY0Ri9GLiktRjVGPUYvRi4pSSJyR0YkRi9GLkYuKihGKkYuRkFGLkZERi4hIiIqJkYqRi5GREYuRi4qJkYvRi4pSSZhbHBoYUdGJEYvRi5GLiomRi9GLilJJWJldGFHRiRGL0YuRi4qJkkqJmVwc2lsb247R0YkRi5GTkYuRi5GLkZHNyQ3JkYuIiIkRjBGMSwwKipGKkYuLUY8RjlGLkY7Ri5GREYuRkcqKkYqRi5GSkYuRlZGLkY7Ri5GRyoqRipGLkZWRi5GO0YuRk1GLkZHKiwiIilGLkZWRi5GO0YuRkRGLkZBRi5GLiouRlpGLkZBRi5GVkYuRjtGLkZCRi5GREYuRkcqKkYvRi5GQ0YuRkVGLkZQRi5GLiosRi9GLkZWRi5GO0YuRk5GLkZQRi5GRzckNyZGLkYqRjBGMSwwKipGWkYuRkFGLilGQ0ZTRi5GREYuRkcqKkZaRi5GQUYuRkNGLkZERi5GLiosRi9GLkZWRi5GO0YuRkVGLkZQRi5GRyooRipGLkZDRi5GREYuRkcqKEYqRi5GSkYuRkNGLkZHKihGKkYuRkNGLkZNRi5GRyoqRi9GLkZDRi5GTkYuRlBGLkZHNyQ3JkYvRlNGMEYxLDBGW29GLkZdb0ZHRl5vRi5GX29GLkZgb0YuRmFvRi5GYm9GLjckNyZGL0YqRjBGMUZUNyQ3JkZTRipGMEYxLCRGM0Yu</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1443" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1448" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">We have to explore the possibility q=\302\261i (another possibility for N_J=0 is r=0, q\342\211\240\302\261i, but then we have endomorphism freedom to change q back to i because ad(e),ad(ie) act by R-scalings, and so the structure eqns will not </Font><Font foreground="[255,0,255]">change)</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1444" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GNjYmLUYjNiwtRiw2JVEiYUYnRi9GMi1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlcvJSlzdHJldGNoeUdGVy8lKnN5bW1ldHJpY0dGVy8lKGxhcmdlb3BHRlcvJS5tb3ZhYmxlbGltaXRzR0ZXLyUnYWNjZW50R0ZXLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGYG8tSSNtbkdGJDYkUSIwRidGUy1GUDYtUSIsRidGU0ZVL0ZZRjFGWkZmbkZobkZqbkZcby9GX29RJjAuMGVtRicvRmJvUSwwLjMzMzMzMzNlbUYnLUZQNi1RIn5GJ0ZTRlVGWEZaRmZuRmhuRmpuRlxvRltwL0Zib0ZccC1GLDYlUSJiRidGL0YyRk8tSSZtZnJhY0dGJDYoLUYsNiVRJyYjOTYwO0YnL0YwRldGUy1GIzYlLUZkbzYkUSIyRidGU0YvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdxLyUpYmV2ZWxsZWRHRlcvJStleGVjdXRhYmxlR0ZXRlNGUy8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZ28tRiw2JVEjdzJGJ0YvRjJGXHJGU0ZTRlxyRlNGU0ZcckZTRlMtRiw2I1EhRidGXHJGUw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GNjYmLUYjNiwtRiw2JVEiYUYnRi9GMi1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlcvJSlzdHJldGNoeUdGVy8lKnN5bW1ldHJpY0dGVy8lKGxhcmdlb3BHRlcvJS5tb3ZhYmxlbGltaXRzR0ZXLyUnYWNjZW50R0ZXLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGYG8tSSNtbkdGJDYkUSIwRidGUy1GUDYtUSIsRidGU0ZVL0ZZRjFGWkZmbkZobkZqbkZcby9GX29RJjAuMGVtRicvRmJvUSwwLjMzMzMzMzNlbUYnLUZQNi1RIn5GJ0ZTRlVGWEZaRmZuRmhuRmpuRlxvRltwL0Zib0ZccC1GLDYlUSJiRidGL0YyRk8tSSZtZnJhY0dGJDYoLUYsNiVRJyYjOTYwO0YnL0YwRldGUy1GIzYlLUZkbzYkUSIyRidGU0YvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdxLyUpYmV2ZWxsZWRHRlcvJStleGVjdXRhYmxlR0ZXRlNGUy8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZ28tRiw2JVEjdzJGJ0YvRjJGXHJGU0ZTRlxyRlNGU0ZcckZTRlMtRiw2I1EhRidGXHJGUw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1GIzYoLUYjNigtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYjNiYtSSNtbkdGJDYkUSI0RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmduLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEoJmFscGhhO0YnLyUnaXRhbGljR0Y0Ri8tRlY2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRlVGWS1Gam42JS1GXW82JVEnJmJldGE7RidGYG9GL0Zib0Zlb0YvRmhvLUYjNihGYm9GWS1GXW82JVEqJmVwc2lsb247RidGYG9GL0ZZRl9wRi9GL0YvRlktRl1vNiVRI2YxRicvRmFvUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi9GWS1GXW82JVErJmJpZ3dlZGdlO0YnRmpwRlxxRlktRl1vNiVRI2YyRidGanBGXHFGL0ZZRl5xRlktRl1vNiVRI2Y1RidGanBGXHFGL0ZZRl5xRlktRl1vNiVRI2Y2RidGanBGXHFGL0Zoby1GIzYoLUYjNigtRiM2KC1GIzYmLUZdbzYlRmdvRmpwRlxxRllGZ3BGL0ZZRl5xRlktRl1vNiVRI2YzRidGanBGXHFGL0ZZRl5xRllGZHFGL0ZZRl5xRllGZ3FGL0Zoby1GIzYoLUYjNigtRiM2KEZgckZZRl5xRlktRl1vNiVRI2Y0RidGanBGXHFGL0ZZRl5xRllGZHFGL0ZZRl5xRllGZ3FGL0Zoby1GIzYoLUYjNigtRiM2KC1GIzYmRmJyRllGYXFGL0ZZRl5xRllGZHJGL0ZZRl5xRllGZHFGL0ZZRl5xRllGZ3FGL0Zoby1GIzYoLUYjNigtRiM2KEZmc0ZZRl5xRllGXXNGL0ZZRl5xRllGZHFGL0ZZRl5xRllGZ3FGL0Zoby1GIzYoLUYjNigtRiM2KC1GIzYmRk5GWUZkckYvRllGXnFGWUZdc0YvRllGXnFGWUZkcUYvRllGXnFGWUZncUYvRi8=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIlNyg3JDcmIiIiIiIjIiImIiInLCQqKkYvRi4tSSRjb3NHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2IyIiIUYuLUkkc2luR0Y2NiMsJComI0YuRi9GLkkjUGlHRjdGLkYuRi4sLioqRipGLilGNEYvRi4pLUY1Rj1GL0YuKUkickdGJEYvRi5GLiooRipGLkZERi5GR0YuISIiKiZGKkYuRkdGLkYuKiZGL0YuKUkmYWxwaGFHRiRGL0YuRi4qJkYvRi4pSSViZXRhR0YkRi9GLkYuKiZJKiZlcHNpbG9uO0dGJEYuRlFGLkYuRi5GSjckNyZGLiIiJEYwRjEsMCoqRipGLi1GPEY5Ri5GO0YuRkdGLkZKKipGKkYuRk1GLkZZRi5GO0YuRkoqKkYqRi5GWUYuRjtGLkZQRi5GSiosIiIpRi5GWUYuRjtGLkZHRi5GREYuRi4qLkZnbkYuRkRGLkZZRi5GO0YuRkVGLkZHRi5GSioqRi9GLkZGRi5GSEYuRlNGLkYuKixGL0YuRllGLkY7Ri5GUUYuRlNGLkZKNyQ3JkYuRipGMEYxLDAqKkZnbkYuRkRGLilGRkZWRi5GR0YuRkoqKkZnbkYuRkRGLkZGRi5GR0YuRi4qLEYvRi5GWUYuRjtGLkZIRi5GU0YuRkoqKEYqRi5GRkYuRkdGLkZKKihGKkYuRk1GLkZGRi5GSiooRipGLkZGRi5GUEYuRkoqKkYvRi5GRkYuRlFGLkZTRi5GSjckNyZGL0ZWRjBGMSwwRl5vRi5GYG9GSkZhb0YuRmJvRi5GY29GLkZkb0YuRmVvRi43JDcmRi9GKkYwRjFGVzckNyZGVkYqRjBGMSwkRjNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L667" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiZRJFNLVEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIn5GJ0YyRjUvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUYsNiZRJXdoZW5GJ0YvRjJGNUY4RjhGOC1JJW1zdXBHRiQ2JS1GLDYmUScmIzk0NTtGJ0YvRjJGNS1JI21uR0YkNiVRIjJGJ0YyRjUvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY5Ni5RIitGJ0YyRjVGPEY+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdby1GUzYlLUYsNiZRJyZiZXRhO0YnRi9GMkY1RlhGZm5GaW4tSSZtZnJhY0dGJDYpLUZZNiVRIjFGJ0YyRjUtRiM2JkZYL0YwUSV0cnVlRidGMi9GNlEnaXRhbGljRicvJS5saW5ldGhpY2tuZXNzR0Zpby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcC8lKWJldmVsbGVkR0YxRjJGOC1GLDYmUSgmIzEwMTM7RidGL0YyRjVGOC1GLDYmUScmIzk0NjtGJ0YvRjJGNS1GOTYuUSI9RidGMkY1RjxGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GY3EtRlk2JVEjMC5GJ0YyRjVGOC1GLDYmUSNUb0YnRi9GMkY1RjgtRiw2JlEjYmVGJ0YvRjJGNUY4LUYsNiZRJG5vbkYnRi9GMkY1LUY5Ni5RKiZ1bWludXMwO0YnRjJGNUY8Rj5GQEZCRkRGRkZIRlxvRl5vLUYsNiZRJ0thaGxlckYnRi9GMkY1RjgtRiw2JlEjd2VGJ0YvRjJGNUY4LUYsNiZRJWhhdmVGJ0YvRjJGNUY4LUY5Ni9RI3RvRicvJSVib2xkR0YxRjJGNUY8Rj5GQEZCRkRGRkZIRkpGTUY4LUYsNiZRJXRha2VGJ0YvRjJGNUY4RjhGaXBGX3FGZ28tRjk2LlEiLEYnRjJGNUY8L0Y/Rl1wRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRlVGX3EtRlk2JUZobkYyRjVGZXNGXHFGX3FGYXJGZG9GZXNGOC1GLDYmUSJyRidGXHBGMkZecEY4RmFyRjgtRiw2JlEiYUYnRi9GMkY1LUYsNiZRI255RidGXHBGMkZecEZlc0Y4LUYsNiZRInFGJ0YvRjJGNUZfcS1GLDYmUSJpRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2JS1GIzYsLUYsNiZRKGJlY2F1c2VGJ0YvRjJGNUY4LUYsNiZGX3RGL0YyRjVGOC1GLDYmUSNpc0YnRi9GMkY1RjgtRiw2JlEkYW55RidGL0YyRjVGMi8lK2V4ZWN1dGFibGVHRjFGNUYyRjVGMkZcdkY1">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiZRJFNLVEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIn5GJ0YyRjUvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUYsNiZRJXdoZW5GJ0YvRjJGNUY4RjhGOC1JJW1zdXBHRiQ2JS1GLDYmUScmIzk0NTtGJ0YvRjJGNS1JI21uR0YkNiVRIjJGJ0YyRjUvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY5Ni5RIitGJ0YyRjVGPEY+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdby1GUzYlLUYsNiZRJyZiZXRhO0YnRi9GMkY1RlhGZm5GaW4tSSZtZnJhY0dGJDYpLUZZNiVRIjFGJ0YyRjUtRiM2JkZYL0YwUSV0cnVlRidGMi9GNlEnaXRhbGljRicvJS5saW5ldGhpY2tuZXNzR0Zpby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcC8lKWJldmVsbGVkR0YxRjJGOC1GLDYmUSgmIzEwMTM7RidGL0YyRjVGOC1GLDYmUScmIzk0NjtGJ0YvRjJGNS1GOTYuUSI9RidGMkY1RjxGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GY3EtRlk2JVEjMC5GJ0YyRjVGOC1GLDYmUSNUb0YnRi9GMkY1RjgtRiw2JlEjYmVGJ0YvRjJGNUY4LUYsNiZRJG5vbkYnRi9GMkY1LUY5Ni5RKiZ1bWludXMwO0YnRjJGNUY8Rj5GQEZCRkRGRkZIRlxvRl5vLUYsNiZRJ0thaGxlckYnRi9GMkY1RjgtRiw2JlEjd2VGJ0YvRjJGNUY4LUYsNiZRJWhhdmVGJ0YvRjJGNUY4LUY5Ni9RI3RvRicvJSVib2xkR0YxRjJGNUY8Rj5GQEZCRkRGRkZIRkpGTUY4LUYsNiZRJXRha2VGJ0YvRjJGNUY4RjhGaXBGX3FGZ28tRjk2LlEiLEYnRjJGNUY8L0Y/Rl1wRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRlVGX3EtRlk2JUZobkYyRjVGZXNGXHFGX3FGYXJGZG9GZXNGOC1GLDYmUSJyRidGXHBGMkZecEY4RmFyRjgtRiw2JlEiYUYnRi9GMkY1LUYsNiZRI255RidGXHBGMkZecEZlc0Y4LUYsNiZRInFGJ0YvRjJGNUZfcS1GLDYmUSJpRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2JS1GIzYsLUYsNiZRKGJlY2F1c2VGJ0YvRjJGNUY4LUYsNiZGX3RGL0YyRjVGOC1GLDYmUSNpc0YnRi9GMkY1RjgtRiw2JlEkYW55RidGL0YyRjVGMi8lK2V4ZWN1dGFibGVHRjFGNUYyRjVGMkZcdkY1</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1447" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1456" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us re-check the Kahler condition for A1.3</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1269" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU29sRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRlM2JC1GIzYnLUYsNiVRI3cxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRjlGOUY5RjktRjY2LVEiO0YnRjlGO0Zeb0ZARkJGREZGRkhGX29GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU29sRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRlM2JC1GIzYnLUYsNiVRI3cxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRjlGOUY5RjktRjY2LVEiO0YnRjlGO0Zeb0ZARkJGREZGRkhGX29GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU29sRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2KC1GLDYlUSJhRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlgvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRiw2JVEiYkYnRi9GMkZlbkZnb0ZobkZbb0Y5Rl1vLUYjNigtRiw2JVEickYnRi9GMkZlbi1JI21uR0YkNiRRIjBGJ0Y5RmhuRltvRjlGXW8tRiM2KC1GLDYlUScmIzk0NTtGJy9GMEY9RjlGZW5GX3BGaG5GW29GOUZdby1GIzYoLUYsNiVRJyYjOTQ2O0YnRmhwRjlGZW5GX3BGaG5GW29GOUZobkZbb0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl1vLUZSNiYtRiM2Li1GIzYoRlhGZW5GX3BGaG5GW29GOUZdby1GIzYoRmdvRmVuLUYjNigtSSZtZnJhY0dGJDYoLUZgcDYkUSIxRidGOS1GYHA2JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Zjci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbcy8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGYW8vRk5GYm8tRiM2JC1GLDYlUScmIzk2MDtGJ0ZocEY5RjlGaG5GW29GOUZobkZbb0Y5Rl1vLUYjNihGXHBGZW5GXHBGaG5GW29GOUZdb0ZjcEZdb0ZpcEZobkZbb0Y5RjlGXnFGYXFGaG5GW29GOUZobkZbb0Y5">NiQ8Jy9JImFHNiJGJS9JImJHRiZGKC9JInJHRiYiIiEvSSZhbHBoYUdGJkYrL0klYmV0YUdGJkYrPCcvRiVGKy9GKCwkKiYjIiIiIiIjRjZJI1BpRyUqcHJvdGVjdGVkR0Y2RjYvRipGKkYsRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1268" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRTb2xGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0ZMLyUmZmVuY2VHRlAvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjY2Ji1GIzYnLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnL0YwRlBGTEZXLUYsNiVRI0owRidGYHBGTEZORkxGTEZRRlRGTkZMRkxGTkZMRkxGTkZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRTb2xGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0ZMLyUmZmVuY2VHRlAvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjY2Ji1GIzYnLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnL0YwRlBGTEZXLUYsNiVRI0owRidGYHBGTEZORkxGTEZRRlRGTkZMRkxGTkZMRkxGTkZM</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1276" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">This is the case of H\342\212\225C, with H flat and C 2D solvable (non-abelian), and J can be taken to i by an endomorphism, g is standard</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1271" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJFNvbEYnRjRGNy1GOzYmLUYjNiQtSSNtbkdGJDYkUSIyRicvRjhRJ25vcm1hbEYnRlFGUS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0ZRLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRmluLyUqc3ltbWV0cmljR0Zpbi8lKGxhcmdlb3BHRmluLyUubW92YWJsZWxpbWl0c0dGaW4vJSdhY2NlbnRHRmluLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjs2Ji1GIzYmLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnL0Y1RmluRlFGWS1GLDYlUSNKMEYnRmNwRlFGUUZRRlNGVkZRRlFGUUZRRlFGKy8lK2V4ZWN1dGFibGVHRmluRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJFNvbEYnRjRGNy1GOzYmLUYjNiQtSSNtbkdGJDYkUSIyRicvRjhRJ25vcm1hbEYnRlFGUS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0ZRLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRmluLyUqc3ltbWV0cmljR0Zpbi8lKGxhcmdlb3BHRmluLyUubW92YWJsZWxpbWl0c0dGaW4vJSdhY2NlbnRHRmluLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjs2Ji1GIzYmLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnL0Y1RmluRlFGWS1GLDYlUSNKMEYnRmNwRlFGUUZRRlNGVkZRRlFGUUZRRlFGKy8lK2V4ZWN1dGFibGVHRmluRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1277" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">This case </Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JlEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiPUYnRjJGNS8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjk2LlEifkYnRjJGNUY8Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JlEnJiM5NDY7RidGL0YyRjVGOC1JI21uR0YkNiVRIjBGJ0YyRjVGMi8lKXJlYWRvbmx5R1EldHJ1ZUYnLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGNQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JlEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiPUYnRjJGNS8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjk2LlEifkYnRjJGNUY8Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JlEnJiM5NDY7RidGL0YyRjVGOC1JI21uR0YkNiVRIjBGJ0YyRjVGMi8lKXJlYWRvbmx5R1EldHJ1ZUYnLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGNQ==</Equation><Font foreground="[255,0,255]">, J=i contains the previous, so this is the Kahler structure for A1.3</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1275" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A1.4</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L946" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L945" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIio9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNz03JDclIiIiIiIjIiIkRjQ3JDclRjNGNUY0ISIjNyQ3JUY0RjVGM0Y0NyQ3JUYzIiIlIiImRjM3JDclRjNGPkY9ISIiNyQ3JUYzIiInIiIoRjM3JDclRjNGRUZERkE3JDclRjRGPUZERjM3JDclRjRGPkZFRkE3JDclRjRGREY9RkE3JDclRjRGRUY+RjM3JDclRjVGPUZFRjM3JDclRjVGPkZERjM3JDclRjVGREY+RkE3JDclRjVGRUY9RkE3JDclRj1GPkYzSShlcHNpbG9uR0YkNyQ3JUY9Rj4iIilGQTckNyVGPUZERjRGWjckNyVGPUZFRjVGWjckNyVGPkZERjVGWjckNyVGPkZFRjQsJEZaRkE3JDclRkRGRUYzRlo3JDclRkRGRUZnbkYzNyQ3JUY9RmduRj4sJComRjVGM0ZaRjNGMzckNyVGPkZnbkY9LCRGaG9GQTckNyVGREZnbkZFRltwNyQ3JUZFRmduRkRGZ28=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L941" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L942" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRJ0phY29iaUYnRjovJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGRC1JI21vR0YkNi1RIjtGJ0ZELyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGQUZE">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRJ0phY29iaUYnRjovJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGRC1JI21vR0YkNi1RIjtGJ0ZELyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGQUZE</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L944" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSV0ZW1wRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2PC1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEidEYnRldGWUZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9wRmJvLUYsNiVRI2YyRidGV0ZZRmJvRmVvRmhvRmJvRmFwRmJvRltwRmJvLUYsNiVRI2YzRidGV0ZZRmJvRmVvRmhvRmJvRmRwLyUrZXhlY3V0YWJsZUdGMUYyRjJGW3AtRlA2JC1GIzZBLUYsNiVRI2Y0RidGV0ZZRmJvRmVvRmhvRmJvRl1xRmJvRltwLUYsNiVRI2Y1RidGV0ZZRmJvRmVvRmhvRmJvRmBxRmJvRltwRmJvLUYsNiVRI2Y2RidGV0ZZRmJvRmVvRmhvRmJvRmNxRltwLUYsNiVRI2Y3RidGV0ZZRmJvRmVvRmhvRmJvRmZxRjJGMkZbcEZob0Zlbi1GUDYkLUYjNjItRiw2JVEjZjhGJ0ZXRllGYm9GZW9GaG9GYm9GXXJGYm9GW3AtRiw2JVEjZjlGJ0ZXRllGYm9GZW9GaG9GYm9GYHJGYm9GMkYyRmdwRjJGMi1GNjYtUSI7RidGMkY5L0Y8RlhGPUY/RkFGQ0ZFRmhuRkpGZ3BGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSV0ZW1wRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2PC1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEidEYnRldGWUZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9wRmJvLUYsNiVRI2YyRidGV0ZZRmJvRmVvRmhvRmJvRmFwRmJvRltwRmJvLUYsNiVRI2YzRidGV0ZZRmJvRmVvRmhvRmJvRmRwLyUrZXhlY3V0YWJsZUdGMUYyRjJGW3AtRlA2JC1GIzZBLUYsNiVRI2Y0RidGV0ZZRmJvRmVvRmhvRmJvRl1xRmJvRltwLUYsNiVRI2Y1RidGV0ZZRmJvRmVvRmhvRmJvRmBxRmJvRltwRmJvLUYsNiVRI2Y2RidGV0ZZRmJvRmVvRmhvRmJvRmNxRltwLUYsNiVRI2Y3RidGV0ZZRmJvRmVvRmhvRmJvRmZxRjJGMkZbcEZob0Zlbi1GUDYkLUYjNjItRiw2JVEjZjhGJ0ZXRllGYm9GZW9GaG9GYm9GXXJGYm9GW3AtRiw2JVEjZjlGJ0ZXRllGYm9GZW9GaG9GYm9GYHJGYm9GMkYyRmdwRjJGMi1GNjYtUSI7RidGMkY5L0Y8RlhGPUY/RkFGQ0ZFRmhuRkpGZ3BGMg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2NC1GIzYmLUYjNiYtRiw2JVEldGVtcEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2YxRidGL0YyRjlGWEZobkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YyRidGL0YyRjlGWEZlb0Y5RltvLUYjNiYtRiM2JkZVRlgtRiw2JVEjZjNGJ0YvRjJGOUZYRlxwRjlGW28tRiM2Ji1GLDYlUSNmNEYnRi9GMkZYRmFwRjlGW28tRiM2Ji1GLDYlUSNmNUYnRi9GMkZYRmZwRjlGW28tRiM2Ji1GLDYlUSNmNkYnRi9GMkZYRltxRjlGW28tRiM2Ji1GLDYlUSNmN0YnRi9GMkZYRmBxRjlGW28tRiM2Ji1GIzYmLUYsNiVRInRGJ0YvRjJGWC1GLDYlUSNmOEYnRi9GMkY5RlhGanFGOUZbby1GIzYmLUYjNiZGZ3FGWC1GLDYlUSNmOUYnRi9GMkY5RlhGYXJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNys3JDckIiIiRjFJJXRlbXBHRiQ3JDckIiIjRjVGMjckNyQiIiRGOEYyNyQ3JCIiJUY7RjE3JDckIiImRj5GMTckNyQiIidGQUYxNyQ3JCIiKEZERjE3JDckIiIpRkdJInRHRiQ3JDckIiIqRktGSA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L943" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PS1JJG10ckdGJDYuLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znb0ZnbkZnbkZnbkZnbkZnbkZnbkZnbkZnbkZeb0Zhb0Zjb0ZaRlotRmVuNi5GZ25GZ25GZ25GZ24tRmhuNigtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtRiM2Ji1GIzYoLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYnEtRlM2JC1GIzYmLUYsNiVRImFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RltyRl5yRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZhcUZjcS1GIzYoLUYsNiVRJHNpbkYnRl1xRjlGXnEtRlM2JC1GIzYmLUYsNiVRImJGJ0YvRjJGW3JGXnJGOUY5RltyRl5yRjlGOUZbckZeckY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNidGYHAtRiM2Ji1GIzYoRmVyRl5xRmRxRltyRl5yRjlGYHJGY3JGOUZbckZeckY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNidGYHAtRiM2KEZqcEZecUZockZbckZeckY5RltyRl5yRjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GXm9GYW9GY28tRmVuNi5GZ25GZ25GZ24tRmhuNihGZnBGXm9GYW9GY29GZW9GaG9GZ24tRmhuNihGW3RGXm9GYW9GY29GZW9GaG9GX3NGZ25GZ25GXm9GYW9GY28tRmVuNi5GZ25GZ25GZ24tRmhuNihGY3NGXm9GYW9GY29GZW9GaG9GZ3NGZ25GX3RGZ25GZ25GXm9GYW9GY28tRmVuNi5GZ25GZ25GZ25GYXRGZXRGXHBGZ25GZ25GZ25GXm9GYW9GY28tRmVuNi5GZ25GZ25GZ25GZ25GZ25GZ25GZ25GZ24tRmhuNigtRiM2JUZgcC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNi5GZ25GZ25GZ25GZ25GZ25GZ25GZ24tRmhuNihGX3VGXm9GYW9GY29GZW9GaG9GZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSdjZW50ZXJGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYnYvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXXcvJSZmcmFtZUdGXXcvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmp2RltyRl5yRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmB4LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1ErNDQzNDk4MDgwMkYnRltyRl5yRjk=">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L951" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Py1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYmLUYjNiYtRiM2Ji1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW8tSShtZmVuY2VkR0YkNiQtRiw2JVEiYUYnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgb0Ziby1GIzYmLUYsNiVRJHNpbkYnRlxvRjlGXW8tRmRvNiQtRiw2JVEiYkYnRi9GMkY5RjlGOUZpby1GLDYlUSNlNEYnRi9GMkY5RmlvLUYsNiVRI2Y1RidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2Ji1GIzYmLUYjNiYtRiM2JkZecEZdb0Zjb0Y5RmlvRlxwRjlGaW9GZnBGOUZpby1GLDYlUSNmNkYnRi9GMkY5RlxxLUYjNiYtRiM2Ji1GIzYmRmluRl1vRmFwRjlGaW9GZnBGOUZpby1GLDYlUSNmN0YnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2Ji1GIzYmRmVuRmlvLUYsNiVRI2U1RidGL0YyRjlGaW8tRiw2JVEjZjRGJ0YvRjJGOUZjci1GIzYmLUYjNiZGXnJGaW9GanJGOUZpb0ZncUY5RlxxLUYjNiYtRiM2JkZjcUZpb0ZqckY5RmlvRmByRjlGY3ItRiM2Ji1GIzYmRmNxRmlvLUYsNiVRI2U2RidGL0YyRjlGaW9GXXNGOUZccS1GIzYmLUYjNiZGXnJGaW9GXHRGOUZpb0ZpcEY5RmNyLUYjNiYtRiM2JkZlbkZpb0ZcdEY5RmlvRmByRjlGY3ItRiM2Ji1GIzYmRl5yRmlvLUYsNiVRI2U3RidGL0YyRjlGaW9GXXNGOUZjci1GIzYmLUYjNiZGY3FGaW9GW3VGOUZpb0ZpcEY5RlxxLUYjNiYtRiM2JkZlbkZpb0ZbdUY5RmlvRmdxRjlGXHEtRiM2Ji1GLDYlUSNlOEYnRi9GMkZpby1GLDYlUSNmOUYnRi9GMkY5RmNyLUYjNiYtRiw2JVEjZTlGJ0YvRjJGaW8tRiw2JVEjZjhGJ0YvRjJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb25fYmFzRiRRKGNvdl9iYXNGJDciNzA3JDckIiIlIiImLCQqJi1JJGNvc0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSJhR0YkIiIiLUkkc2luR0Y4NiNJImJHRiRGPSEiIjckNyRGMiIiJywkKiYtRj9GO0Y9Rj5GPUZCNyQ3JEYyIiIoLCQtRjdGQEZCNyQ3JEYzRjJGNTckNyRGM0ZFRk03JDckRjNGS0ZGNyQ3JEZFRjJGRzckNyRGRUYzRkw3JDckRkVGS0Y1NyQ3JEZLRjJGTTckNyRGS0YzRkc3JDckRktGRUY0NyQ3JCIiKSIiKkZCNyQ3JEZdb0Zcb0Y9</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L953" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRltvLUZTNiYtRiM2JC1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZecEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmJwRmVwRjlGOUZbby1GLDYlUSdER2Zvcm1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl5vRkBGQkZERkZGSEZfb0ZNRltxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRltvLUZTNiYtRiM2JC1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZecEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmJwRmVwRjlGOUZbby1GLDYlUSdER2Zvcm1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl5vRkBGQkZERkZGSEZfb0ZNRltxRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2MC1GIzYoLUYjNiYtRiM2Ji1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GW28tSShtZmVuY2VkR0YkNiQtRiw2JVEiYUYnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqbkZcby1GIzYmLUYsNiVRJHNpbkYnRmZuRjlGZ24tRl5vNiQtRiw2JVEiYkYnRi9GMkY5RjlGOUZjby1GLDYlUSNmNEYnRi9GMkY5RmNvLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGY28tRiw2JVEjZjVGJ0YvRjJGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXEtRiM2KC1GIzYmLUYjNiYtRiM2JkZob0ZnbkZdb0Y5RmNvRmZvRjlGY29GYHBGOUZjb0ZjcEZjby1GLDYlUSNmNkYnRi9GMkY5RmlwLUYjNigtRiM2Ji1GIzYmRllGZ25GW3BGOUZjb0ZgcEY5RmNvRmNwRmNvLUYsNiVRI2Y3RidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GIzYoLUYjNiZGXnJGY29GZnBGOUZjb0ZjcEZjb0ZncUY5RmlwLUYjNigtRiM2JkZjcUZjb0ZmcEY5RmNvRmNwRmNvRmByRjlGY3ItRiM2KC1GIzYmRlVGY29GZ3FGOUZjb0ZjcEZjb0ZgckY5RmlwLUYjNigtRiM2Ji1GLDYlUSJ0RidGL0YyRmNvLUYsNiVRI2Y4RidGL0YyRjlGY29GY3BGY28tRiw2JVEjZjlGJ0YvRjJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyk3JDckIiIlIiImKiYtSSRjb3NHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0kiYUdGJCIiIi1JJHNpbkdGMzYjSSJiR0YkRjg3JDckRi4iIicqJi1GOkY2RjhGOUY4NyQ3JEYuIiIoLUYyRjs3JDckRi9GPywkRkUhIiI3JDckRi9GREZANyQ3JEY/RkQsJEYwRkk3JDckIiIpIiIqSSJ0R0Yk</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L952" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1ZDRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGV0Zlbi1GLDYlUSNKMEYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1ZDRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGV0Zlbi1GLDYlUSNKMEYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L948" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIndGJ0YvRjJGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIndGJ0YvRjJGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIkNyw3JDclIiIlIiImIiIpLCQqJkkidEdGJCIiIiwoKigiIiNGNCktSSRjb3NHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0kiYUdGJEY3RjQpLUY6NiNJImJHRiRGN0Y0RjQqJkY3RjRGOEY0ISIiRjRGNEY0RkU3JDclRi4iIidGMCwkKixGN0Y0RjNGNEY5RjQpLUkkc2luR0Y7RkJGN0Y0LUZNRj5GNEY0NyQ3JUYuRkgiIiosJCooRkhGNEkoZXBzaWxvbkdGJEY0RkFGNEZFNyQ3JUYuIiIoRjAsJCosRjdGNEYzRjRGOUY0RkxGNEZBRjRGNDckNyVGLkZXRlEsJCoqRkhGNEZURjRGTkY0RkxGNEY0NyQ3JUYvRkhGMCwkRllGRTckNyVGL0ZIRlEsJEZnbkZFNyQ3JUYvRldGMEZJNyQ3JUYvRldGUUZSNyQ3JUZIRldGMEYy</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L947" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNigtRiw2JVEjSnRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRM0V4dGVyaW9yRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiQtRiw2JVEjdzFGJ0YvRjJGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNigtRiw2JVEjSnRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRM0V4dGVyaW9yRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiQtRiw2JVEjdzFGJ0YvRjJGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIlNyk3JDcmRioiIiYiIiciIigsJCooIiIjIiIiSSJ0R0YkRjQsKCooRjNGNCktSSRjb3NHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0kiYUdGJEYzRjQpLUY6NiNJImJHRiRGM0Y0RjQqJkYzRjRGOEY0ISIiRjRGNEY0RjQ3JDcmRipGLiIiKSIiKiwkKiwiI3NGNEY5RjQtSSRzaW5HRjtGQkY0KUkoZXBzaWxvbkdGJEYzRjQsKComRjhGNEZARjRGNCokRjhGNEZFRjRGNEY0RkU3JDcmRipGL0ZIRkksJCosIiNPRjRGTUY0LUZORj5GNEZPRjRGNkY0RkU3JDcmRipGMEZIRkksJCoqRlhGNEZBRjRGT0Y0RjZGNEZFNyQ3JkYuRi9GSEZJLCRGZ25GNDckNyZGLkYwRkhGSUZWNyQ3JkYvRjBGSEZJLCRGS0Y0</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1457" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L950" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNj4tSSNtbkdGJDYkUSQxNDRGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JJW1zdXBHRiQ2JS1GLDYlUScmIzk0OTtGJy9GMEY9RjktRlI2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlUtRiM2KC1GLDYlUSRjb3NGJ0Zbb0Y5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJhRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZicEZlcEY5RlUtRiM2KC1GLDYlUSRzaW5GJ0Zbb0Y5RmdvLUZbcDYkLUYjNiYtRiw2JVEiYkYnRi9GMkZicEZlcEY5RjlGYnBGZXBGOUZVLUZbcDYkLUYjNigtRlI2JFEiMUYnRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZeci1GZm42JUZib0Zcb0Zfby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRl1yRl9yLUYjNiZGYHJGVS1GZm42JS1GIzYoRmRvRmdvRlxxRmJwRmVwRjlGXG9GX29GOUY5RjlGVS1GLDYlUSNmNEYnRi9GMkZVLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGVS1GLDYlUSNmNUYnRi9GMkZVRl5zRlUtRiw2JVEjZjZGJ0YvRjJGVUZec0ZVLUYsNiVRI2Y3RidGL0YyRlVGXnNGVS1GLDYlUSNmOEYnRi9GMkY5RmJwRmVwRjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiImNyM3JDcnIiIlRioiIiciIigiIiksJCosIiRXIiIiIilJKGVwc2lsb25HRiQiIiNGNS1JJGNvc0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSJhR0YkRjUtSSRzaW5HRjs2I0kiYkdGJEY1LChGNUY1KiQpRjlGOEY1ISIiKiZGRkY1KS1GOkZCRjhGNUY1RjVGNQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L949" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3czRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3czRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjotRiw2JVEiMEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlgtRiw2JVEjZjFGJ0YvRjJGVC1GLDYlUSsmYmlnd2VkZ2U7RidGL0YyRlQtRiw2JVEjZjJGJ0YvRjJGVEZnbkZULUYsNiVRI2YzRidGL0YyRlRGZ25GVC1GLDYlUSNmNEYnRi9GMkZURmduRlQtRiw2JVEjZjVGJ0YvRjJGVEZnbkZULUYsNiVRI2Y2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiInNyM3JDcoIiIiIiIjIiIkIiIlIiImRioiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L937" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNi4tRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNigtRiw2JVEjdzJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOUZlcEY5RjlGZm8tRiw2JVEidEYnRi9GMi1GNjYtUSsmTm90RXF1YWw7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RmZvLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOUZqcEZdcUZlcEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmVwRjlGOUZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNi4tRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNigtRiw2JVEjdzJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOUZlcEY5RjlGZm8tRiw2JVEidEYnRi9GMi1GNjYtUSsmTm90RXF1YWw7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RmZvLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOUZqcEZdcUZlcEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmVwRjlGOUZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGVEZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGVEZXRjk=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L978" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEkU2x2RidGVEZWLUYsNi1RKiZjb2xvbmVxO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZcby1GUTYlUSZzb2x2ZUYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZibzYmLUYjNi0tRlE2JVEjb3BGJ0ZURlYtRmJvNiQtRiM2JS1GUTYlUSdER2luZm9GJ0ZURlYtRmJvNiQtRiM2Jy1GUTYlUSN3M0YnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnRk5GTkZORk5GW3EtRlE2JVEidEYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZERltvRl1vLUkjbW5HRiQ2JFEiMEYnRk5GW3EtRlE2JVEnJiM5NDk7RicvRlVGOUZORltyRl5yRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTkZORkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrLyUrZXhlY3V0YWJsZUdGOUZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEkU2x2RidGVEZWLUYsNi1RKiZjb2xvbmVxO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZcby1GUTYlUSZzb2x2ZUYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZibzYmLUYjNi0tRlE2JVEjb3BGJ0ZURlYtRmJvNiQtRiM2JS1GUTYlUSdER2luZm9GJ0ZURlYtRmJvNiQtRiM2Jy1GUTYlUSN3M0YnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnRk5GTkZORk5GW3EtRlE2JVEidEYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZERltvRl1vLUkjbW5HRiQ2JFEiMEYnRk5GW3EtRlE2JVEnJiM5NDk7RicvRlVGOUZORltyRl5yRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTkZORkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrLyUrZXhlY3V0YWJsZUdGOUZO</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkobWZlbmNlZEdGJDYmLUYjNiwtRiM2KC1GLDYlUSJhRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRl5vNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGYG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG8vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFwLUYsNiVRJyYjOTYwO0YnL0YwRj1GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmdwRmpwRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZgcC9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRImJGJ0YvRjJGZW5GZHFGZ3BGanBGOUZccS1GIzYoLUYsNiVRJyYjOTQ5O0YnRmZwRjlGZW5GaXFGZ3BGanBGOUZccS1GIzYoLUYsNiVRInRGJ0YvRjJGZW5GXnJGZ3BGanBGOUZncEZqcEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRlxxLUZSNiYtRiM2LC1GIzYoRlhGZW5GWEZncEZqcEY5RlxxLUYjNihGZHFGZW4tRl5vNiRRIjBGJ0Y5RmdwRmpwRjlGXHFGZ3FGXHFGXHJGZ3BGanBGOUY5RmFyRmRyRmdwRmpwRjlGZ3BGanBGOQ==">NiQ8Ji9JImFHNiIsJComIyIiIiIiI0YqSSNQaUclKnByb3RlY3RlZEdGKkYqL0kiYkdGJkYvL0koZXBzaWxvbkdGJkYxL0kidEdGJkYzPCYvRiVGJS9GLyIiIUYwRjI=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1030" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">One important root is lost by solve: </Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictSSVtc3VwR0YkNiUtRiM2KS1GLDYmUSRjb3NGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y9LyUmZmVuY2VHRjkvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JS1GIzYnLUYsNiZRImFGJy9GOFEldHJ1ZUYnRjovRj5RJ2l0YWxpY0YnRjovJSlyZWFkb25seUdGam4vJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y9RjpGPUY6Rl1vRl9vRj0tSSNtbkdGJDYlUSIyRidGOkY9LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y6Rl1vRl9vRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictSSVtc3VwR0YkNiUtRiM2KS1GLDYmUSRjb3NGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y9LyUmZmVuY2VHRjkvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JS1GIzYnLUYsNiZRImFGJy9GOFEldHJ1ZUYnRjovRj5RJ2l0YWxpY0YnRjovJSlyZWFkb25seUdGam4vJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y9RjpGPUY6Rl1vRl9vRj0tSSNtbkdGJDYlUSIyRidGOkY9LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y6Rl1vRl9vRj0=</Equation><Font foreground="[255,0,255]">=1, </Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JlEkY29zRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkobWZlbmNlZEdGJDYlLUYjNictRiw2JlEiYkYnL0YwUSV0cnVlRidGMi9GNlEnaXRhbGljRidGMi8lKXJlYWRvbmx5R0ZBLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGNUYyRjUtSSNtb0dGJDYuUSI9RidGMkY1LyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tSSNtbkdGJDYlUSMwLkYnRjJGNS1GSjYuUSJ+RidGMkY1Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZiby1GLDYmUSNJdEYnRi9GMkY1Rl5vLUYsNiZRLGNvcnJlc3BvbmRzRidGL0YyRjVGXm8tRko2MFEjdG9GJy8lJWJvbGRHRkFGMi9GNlElYm9sZEYnLyUrZm9udHdlaWdodEdGYHBGTUZPRlFGU0ZVRldGWUZhb0Zjb0Zeby1GLDYmUSR0aGVGJ0YvRjJGNUZeby1GLDYmUSpzdHJ1Y3R1cmVGJ0YvRjJGNUZeby1GLDYmUSJxRidGL0YyRjVGSS1GSjYuUSwmUGx1c01pbnVzO0YnRjJGNUZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYHEtRiw2JlEiaUYnRkBGMkZCRjJGREZGRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JlEkY29zRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkobWZlbmNlZEdGJDYlLUYjNictRiw2JlEiYkYnL0YwUSV0cnVlRidGMi9GNlEnaXRhbGljRidGMi8lKXJlYWRvbmx5R0ZBLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGNUYyRjUtSSNtb0dGJDYuUSI9RidGMkY1LyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tSSNtbkdGJDYlUSMwLkYnRjJGNS1GSjYuUSJ+RidGMkY1Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZiby1GLDYmUSNJdEYnRi9GMkY1Rl5vLUYsNiZRLGNvcnJlc3BvbmRzRidGL0YyRjVGXm8tRko2MFEjdG9GJy8lJWJvbGRHRkFGMi9GNlElYm9sZEYnLyUrZm9udHdlaWdodEdGYHBGTUZPRlFGU0ZVRldGWUZhb0Zjb0Zeby1GLDYmUSR0aGVGJ0YvRjJGNUZeby1GLDYmUSpzdHJ1Y3R1cmVGJ0YvRjJGNUZeby1GLDYmUSJxRidGL0YyRjVGSS1GSjYuUSwmUGx1c01pbnVzO0YnRjJGNUZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYHEtRiw2JlEiaUYnRkBGMkZCRjJGREZGRjU=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L977" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2J0YrLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRjYvJSpsaW5lYnJlYWtHUSVhdXRvRictRiw2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGQkZFLUZJNiQtRiM2Jy1GLDYlUSRTbHZGJ0ZCRkUtRkk2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnL0ZGUSdub3JtYWxGJ0ZpbkZpbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0Zpbi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0Znby8lKnN5bW1ldHJpY0dGZ28vJShsYXJnZW9wR0Znby8lLm1vdmFibGVsaW1pdHNHRmdvLyUnYWNjZW50R0Znby8lJ2xzcGFjZUdGOS8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjSjBGJ0ZCRkVGaW5GaW5GaW5GaW5GaW5GKy8lK2V4ZWN1dGFibGVHRmdvRmlu">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2J0YrLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRjYvJSpsaW5lYnJlYWtHUSVhdXRvRictRiw2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGQkZFLUZJNiQtRiM2Jy1GLDYlUSRTbHZGJ0ZCRkUtRkk2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnL0ZGUSdub3JtYWxGJ0ZpbkZpbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0Zpbi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0Znby8lKnN5bW1ldHJpY0dGZ28vJShsYXJnZW9wR0Znby8lLm1vdmFibGVsaW1pdHNHRmdvLyUnYWNjZW50R0Znby8lJ2xzcGFjZUdGOS8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjSjBGJ0ZCRkVGaW5GaW5GaW5GaW5GaW5GKy8lK2V4ZWN1dGFibGVHRmdvRmlu</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNj0tSSRtdHJHRiQ2Li1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3RjdGN0Y3RjdGN0Y3RjdGQUZERkZGNEY0LUY1Ni5GN0Y3RjdGN0Y3LUY4NigtRi82Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlkvJSlzdHJldGNoeUdGWS8lKnN5bW1ldHJpY0dGWS8lKGxhcmdlb3BHRlkvJS5tb3ZhYmxlbGltaXRzR0ZZLyUnYWNjZW50R0ZZLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYm8tRi82KC1JI21pR0YkNiVRJHNpbkYnLyUnaXRhbGljR0ZZRj4tRlQ2LVEwJkFwcGx5RnVuY3Rpb247RidGPkZXRlpGZm5GaG5Gam5GXG9GXm8vRmFvUSYwLjBlbUYnL0Zkb0ZhcC1GLDYkLUYvNiYtRmhvNiVRImJGJy9GXHBRJXRydWVGJy9GP1EnaXRhbGljRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRllGPkY+Rl5xRmFxRj5GXnFGYXFGPkZBRkRGRkZIRkstRjg2KC1GLzYnRlMtRi82KC1GaG82JVEkY29zRidGW3BGPkZdcEZjcEZecUZhcUY+Rl5xRmFxRj5GQUZERkZGSEZLRjdGN0ZBRkRGRi1GNTYuRjdGN0Y3RjdGNy1GODYoRmdxRkFGREZGRkhGS0ZPRjdGN0ZBRkRGRi1GNTYuRjdGN0Y3LUY4NihGZW9GQUZERkZGSEZLRmNxRjdGN0Y3RjdGQUZERkYtRjU2LkY3RjdGN0ZeckZickY3RjdGN0Y3RkFGREZGLUY1Ni5GN0Y3RjdGN0Y3RjdGN0Y3LUY4NigtRi82JUZTLUY7NiRGSkY+Rj5GQUZERkZGSEZLRkFGREZGLUY1Ni5GN0Y3RjdGN0Y3RjdGNy1GODYoRlxzRkFGREZGRkhGS0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGW3EvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZfdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZqdC8lJmZyYW1lR0ZqdC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRlkvJS1lcXVhbGNvbHVtbnNHRlkvJS1kaXNwbGF5c3R5bGVHRlkvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZ3RGXnFGYXFGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXYvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQxOTM2NTM0MkYn">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNj0tSSRtdHJHRiQ2Li1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3RjdGN0Y3RjdGN0Y3RjdGQUZERkZGNEY0LUY1Ni5GN0Y3RjdGN0Y3LUY4NigtRi82Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlkvJSlzdHJldGNoeUdGWS8lKnN5bW1ldHJpY0dGWS8lKGxhcmdlb3BHRlkvJS5tb3ZhYmxlbGltaXRzR0ZZLyUnYWNjZW50R0ZZLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYm8tRi82KC1JI21pR0YkNiVRJHNpbkYnLyUnaXRhbGljR0ZZRj4tRlQ2LVEwJkFwcGx5RnVuY3Rpb247RidGPkZXRlpGZm5GaG5Gam5GXG9GXm8vRmFvUSYwLjBlbUYnL0Zkb0ZhcC1GLDYkLUYvNiYtRmhvNiVRImJGJy9GXHBRJXRydWVGJy9GP1EnaXRhbGljRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRllGPkY+Rl5xRmFxRj5GXnFGYXFGPkZBRkRGRkZIRkstRjg2KC1GLzYnRlMtRi82KC1GaG82JVEkY29zRidGW3BGPkZdcEZjcEZecUZhcUY+Rl5xRmFxRj5GQUZERkZGSEZLRjdGN0ZBRkRGRi1GNTYuRjdGN0Y3RjdGNy1GODYoRmdxRkFGREZGRkhGS0ZPRjdGN0ZBRkRGRi1GNTYuRjdGN0Y3LUY4NihGZW9GQUZERkZGSEZLRmNxRjdGN0Y3RjdGQUZERkYtRjU2LkY3RjdGN0ZeckZickY3RjdGN0Y3RkFGREZGLUY1Ni5GN0Y3RjdGN0Y3RjdGN0Y3LUY4NigtRi82JUZTLUY7NiRGSkY+Rj5GQUZERkZGSEZLRkFGREZGLUY1Ni5GN0Y3RjdGN0Y3RjdGNy1GODYoRlxzRkFGREZGRkhGS0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGW3EvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZfdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZqdC8lJmZyYW1lR0ZqdC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRlkvJS1lcXVhbGNvbHVtbnNHRlkvJS1kaXNwbGF5c3R5bGVHRlkvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZ3RGXnFGYXFGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXYvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQxOTM2NTM0MkYn</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L980" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0ZARkMtRkc2JC1GIzYnLUYsNiVRJFNsdkYnRkBGQy1GRzYmLUYjNiQtSSNtbkdGJDYkUSIyRicvRkRRJ25vcm1hbEYnRmduRmduLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRmduLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRmVvLyUqc3ltbWV0cmljR0Zlby8lKGxhcmdlb3BHRmVvLyUubW92YWJsZWxpbWl0c0dGZW8vJSdhY2NlbnRHRmVvLyUnbHNwYWNlR0Y3LyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSNKMEYnRkBGQ0ZnbkZnbkZnbkZnbkYrLyUrZXhlY3V0YWJsZUdGZW9GZ24=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0ZARkMtRkc2JC1GIzYnLUYsNiVRJFNsdkYnRkBGQy1GRzYmLUYjNiQtSSNtbkdGJDYkUSIyRicvRkRRJ25vcm1hbEYnRmduRmduLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRmduLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRmVvLyUqc3ltbWV0cmljR0Zlby8lKGxhcmdlb3BHRmVvLyUubW92YWJsZWxpbWl0c0dGZW8vJSdhY2NlbnRHRmVvLyUnbHNwYWNlR0Y3LyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSNKMEYnRkBGQ0ZnbkZnbkZnbkZnbkYrLyUrZXhlY3V0YWJsZUdGZW9GZ24=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNj0tSSRtdHJHRiQ2Li1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3RjdGN0Y3RjdGN0Y3RjdGQUZERkZGNEY0LUY1Ni5GN0Y3RjdGN0Y3RjctRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGWS8lKXN0cmV0Y2h5R0ZZLyUqc3ltbWV0cmljR0ZZLyUobGFyZ2VvcEdGWS8lLm1vdmFibGVsaW1pdHNHRlkvJSdhY2NlbnRHRlkvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Ziby1GOzYkRkpGPkY+RkFGREZGRkhGS0Y3RjdGQUZERkYtRjU2LkY3RjdGN0Y3RjctRjg2KEZlb0ZBRkRGRkZIRktGN0Y3RjdGQUZERkYtRjU2LkY3RjdGN0Y3Rk9GN0Y3RjdGN0ZBRkRGRi1GNTYuRjdGN0Y3RmlvRjdGN0Y3RjdGN0ZBRkRGRi1GNTYuRjdGN0Y3RjdGN0Y3RjdGN0ZPRkFGREZGLUY1Ni5GN0Y3RjdGN0Y3RjdGN0Zpb0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYXEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXHIvJSZmcmFtZUdGXHIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZZLyUtZXF1YWxjb2x1bW5zR0ZZLyUtZGlzcGxheXN0eWxlR0ZZLyUlc2lkZUdGaXAvJTBtaW5sYWJlbHNwYWNpbmdHRmlxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZZRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTkzNjYwNjJGJw==">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNj0tSSRtdHJHRiQ2Li1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3RjdGN0Y3RjdGN0Y3RjdGQUZERkZGNEY0LUY1Ni5GN0Y3RjdGN0Y3RjctRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGWS8lKXN0cmV0Y2h5R0ZZLyUqc3ltbWV0cmljR0ZZLyUobGFyZ2VvcEdGWS8lLm1vdmFibGVsaW1pdHNHRlkvJSdhY2NlbnRHRlkvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Ziby1GOzYkRkpGPkY+RkFGREZGRkhGS0Y3RjdGQUZERkYtRjU2LkY3RjdGN0Y3RjctRjg2KEZlb0ZBRkRGRkZIRktGN0Y3RjdGQUZERkYtRjU2LkY3RjdGN0Y3Rk9GN0Y3RjdGN0ZBRkRGRi1GNTYuRjdGN0Y3RmlvRjdGN0Y3RjdGN0ZBRkRGRi1GNTYuRjdGN0Y3RjdGN0Y3RjdGN0ZPRkFGREZGLUY1Ni5GN0Y3RjdGN0Y3RjdGN0Zpb0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYXEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXHIvJSZmcmFtZUdGXHIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZZLyUtZXF1YWxjb2x1bW5zR0ZZLyUtZGlzcGxheXN0eWxlR0ZZLyUlc2lkZUdGaXAvJTBtaW5sYWJlbHNwYWNpbmdHRmlxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZZRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTkzNjYwNjJGJw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L933" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This is the 3-SKT property</Font></Text-field>
</Input>
</Group>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L864" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L865" drawlabel="true">
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A2.2</Text-field></Title><Presentation-Block>
<Group view="presentation" hide-input="true" hide-output="false" inline-output="false" labelreference="L1067" drawlabel="true" redirect-source="L10">
<Input>
<Text-field prompt="Dsu11 &gt; " style="Maple Input" layout="Normal">print(<Label label="L1061" view="label" executable="true"></Label>); # input placeholder</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1088" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1087" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2WC1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJrRidGL0YyRmVuLUZQNiYtRiM2J0ZYRmVuRltwRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGXW9GZW4tRlA2Ji1GIzYnRl1vRmVuRltwRmBvRjlGOUZib0Zlb0Zob0ZYRmVuLUZQNiYtRiM2JkZYRmVuLUYsNiVRI2oyRidGL0YyRjlGOUZib0Zlb0Zoby1GLDYlUSNrMkYnRi9GMkZlbi1GUDYmLUYjNiZGWEZlbkZjcUY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYmRl1vRmVuRmNxRjlGOUZib0Zlb0Zoby1GLDYlUSNpMkYnRi9GMkZlbi1GUDYmLUYjNiZGXnJGZW5GXW9GOUY5RmJvRmVvRmhvRmNxRmVuLUZQNiYtRiM2JkZeckZlbkZbcEY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GYHFGZW5GW3BGOUY5RmJvRmVvRmhvRl5yRmVuLUZQNiYtRiM2JkZeckZlbkZgcUY5RjlGYm9GZW9GaG9GYnBGW3BGZW4tRlA2Ji1GIzYmRl5yRmVuRmNxRjlGOUZib0Zlb0Zob0Zdb0Zlbi1GUDYmLUYjNiZGYHFGZW5GY3FGOUY5RmJvRmVvRmhvRmJwRlhGYG9GOUY5RmJvRmVvRmVuLUZQNiYtRiM2L0ZYRmVuRl1vRmVuRltwRmVuRl5yRmVuRmBxRmVuRmNxRmBvRjlGOUZib0Zlby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2WC1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJrRidGL0YyRmVuLUZQNiYtRiM2J0ZYRmVuRltwRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGXW9GZW4tRlA2Ji1GIzYnRl1vRmVuRltwRmBvRjlGOUZib0Zlb0Zob0ZYRmVuLUZQNiYtRiM2JkZYRmVuLUYsNiVRI2oyRidGL0YyRjlGOUZib0Zlb0Zoby1GLDYlUSNrMkYnRi9GMkZlbi1GUDYmLUYjNiZGWEZlbkZjcUY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYmRl1vRmVuRmNxRjlGOUZib0Zlb0Zoby1GLDYlUSNpMkYnRi9GMkZlbi1GUDYmLUYjNiZGXnJGZW5GXW9GOUY5RmJvRmVvRmhvRmNxRmVuLUZQNiYtRiM2JkZeckZlbkZbcEY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GYHFGZW5GW3BGOUY5RmJvRmVvRmhvRl5yRmVuLUZQNiYtRiM2JkZeckZlbkZgcUY5RjlGYm9GZW9GaG9GYnBGW3BGZW4tRlA2Ji1GIzYmRl5yRmVuRmNxRjlGOUZib0Zlb0Zob0Zdb0Zlbi1GUDYmLUYjNiZGYHFGZW5GY3FGOUY5RmJvRmVvRmhvRmJwRlhGYG9GOUY5RmJvRmVvRmVuLUZQNiYtRiM2L0ZYRmVuRl1vRmVuRltwRmVuRl5yRmVuRmBxRmVuRmNxRmBvRjlGOUZib0Zlby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1086" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRHN1RidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRHN1RidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1085" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYlUSJlRidGL0YyRkFGQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y9LUY2NiYtRiM2JC1GLDYlUSJmRidGL0YyRkFGQUZpbkZcb0ZBRkEtRj42LVEiOkYnRkFGQy9GR0ZFRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZbcC8lK2V4ZWN1dGFibGVHRkVGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JC1GLDYlUSJlRidGL0YyRkFGQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y9LUY2NiYtRiM2JC1GLDYlUSJmRidGL0YyRkFGQUZpbkZcb0ZBRkEtRj42LVEiOkYnRkFGQy9GR0ZFRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZbcC8lK2V4ZWN1dGFibGVHRkVGQQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1084" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGaW4tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZobkZqbi1GLDYlRi5GV0ZZRmVuLUYsNiVRI2Y0RidGV0ZZLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGZ28tRiw2JVEjZjJGJ0ZXRllGZW5GW29GXm9GZW4tRiw2JVEjZjVGJ0ZXRllGZW5GY28tRiw2JVEjZjNGJ0ZXRllGZW5GW29GXm9GZW4tRiw2JVEjZjZGJ0ZXRllGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKLyUrZXhlY3V0YWJsZUdGMUYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGaW4tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZobkZqbi1GLDYlRi5GV0ZZRmVuLUYsNiVRI2Y0RidGV0ZZLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGZ28tRiw2JVEjZjJGJ0ZXRllGZW5GW29GXm9GZW4tRiw2JVEjZjVGJ0ZXRllGZW5GY28tRiw2JVEjZjNGJ0ZXRllGZW5GW29GXm9GZW4tRiw2JVEjZjZGJ0ZXRllGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKLyUrZXhlY3V0YWJsZUdGMUYy</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1083" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1081" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GIzYmLUYjNiYtRiw2JVEickYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2UxRidGL0YyRjlGWC1GLDYlUSNmMUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiM2Ji1GIzYmLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlRlUtSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUZhcDYkUSIxRidGOUY5LUYsNiVRInRGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR0ZccS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0Y9RlhGaG5GOUZYLUYsNiVRI2Y0RidGL0YyRjlGZ3AtRiM2Ji1GIzYmRlVGWC1GLDYlUSNlMkYnRi9GMkY5RlgtRiw2JVEjZjJGJ0YvRjJGOUZeby1GIzYmLUYjNiZGaG9GWEZgckY5RlgtRiw2JVEjZjVGJ0YvRjJGOUZncC1GIzYmLUYjNiZGVUZYLUYsNiVRI2UzRidGL0YyRjlGWC1GLDYlUSNmM0YnRi9GMkY5Rl5vLUYjNiYtRiM2JkZob0ZYRmFzRjlGWC1GLDYlUSNmNkYnRi9GMkY5RmdwLUYjNiYtRiM2JkZdcUZYLUYsNiVRI2U0RidGL0YyRjlGWEZbb0Y5Rl5vLUYjNiYtRiM2JkZVRlhGYnRGOUZYRmlxRjlGZ3AtRiM2Ji1GIzYmRl1xRlgtRiw2JVEjZTVGJ0YvRjJGOUZYRmNyRjlGXm8tRiM2Ji1GIzYmRlVGWEZddUY5RlhGanJGOUZncC1GIzYmLUYjNiZGXXFGWC1GLDYlUSNlNkYnRi9GMkY5RlhGZHNGOUZeby1GIzYmLUYjNiZGVUZYRmh1RjlGWEZbdEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkkRHN1R0YkNyQ3JFEoY29uX2Jhc0YkUShjb3ZfYmFzRiQ3IjcuNyQ3JCIiIkYySSJyR0YkNyQ3JEYyIiIlLCQqJiwmKiQpRjMiIiNGMkYyRjJGMkYySSJ0R0YkISIiRj43JDckRjxGPEYzNyQ3JEY8IiImRjc3JDckIiIkRkZGMzckNyRGRiIiJ0Y3NyQ3JEY2RjJGPTckNyRGNkY2LCRGM0Y+NyQ3JEZDRjxGPTckNyRGQ0ZDRk43JDckRklGRkY9NyQ3JEZJRklGTg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1079" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERzdUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRldGZW4tRiw2JVEjSjBGJ0YvRjJGOUY5LUY2Ni1RIjtGJ0Y5RjtGaG5GQEZCRkRGRkZIRmluRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERzdUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRldGZW4tRiw2JVEjSjBGJ0YvRjJGOUY5LUY2Ni1RIjtGJ0Y5RjtGaG5GQEZCRkRGRkZIRmluRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRlA2Ji1GIzYoLUYsNiVRI2UxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GIzYmLUYsNiVRInJGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZpbi9GTkZqbkZYRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxwLUYjNiYtRiw2JVEidEYnRi9GMkZkby1GLDYlUSNlNEYnRi9GMkY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zlbi1GUDYmLUYjNigtRiw2JVEjZTJGJ0YvRjJGZW4tRiM2Ji1GIzYmRmFvRmRvRmVxRjlGaG8tRiM2JkZgcEZkby1GLDYlUSNlNUYnRi9GMkY5RjlGZnBGaXBGOUY5RltxRl5xRmVuLUZQNiYtRiM2KC1GLDYlUSNlM0YnRi9GMkZlbi1GIzYmLUYjNiZGYW9GZG9GZXJGOUZoby1GIzYmRmBwRmRvLUYsNiVRI2U2RidGL0YyRjlGOUZmcEZpcEY5RjlGW3FGXnFGZW4tRlA2Ji1GIzYoRmNwRmVuLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1wLUYjNiYtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3VwR0YkNiVGYW8tSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGaG8tRmV0NiRRIjFGJ0Y5RjlGYHAvJS5saW5ldGhpY2tuZXNzR0ZddS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZidS8lKWJldmVsbGVkR0Y9RmRvRlhGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1wLUYjNiZGYW9GZG9GY3BGOUY5RmZwRmlwRjlGOUZbcUZecUZlbi1GUDYmLUYjNihGXnJGZW4tRiM2J0Zncy1GIzYmRlx0RmRvRmVxRjlGZ3UtRiM2JkZhb0Zkb0ZeckY5RjlGZnBGaXBGOUY5RltxRl5xRmVuLUZQNiYtRiM2KEZec0Zlbi1GIzYnRmdzLUYjNiZGXHRGZG9GZXJGOUZndS1GIzYmRmFvRmRvRl5zRjlGOUZmcEZpcEY5RjlGW3FGXnFGZnBGaXBGOUY5RltxRl5xRmZwRmlwRjk=">LUkkX0RHRzYiNiM3JDcmUS90cmFuc2Zvcm1hdGlvbkYkNyQ3JEkkRHN1R0YkIiIhRio3IjcjLUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkNiMvSSQlaWRHRiQiNSczNltNdVN1WSU9Nyg3JCwmKiZJInJHRiQiIiJJJF96N0dGMkY9Rj0qKCwmKiQpRjwiIiNGPUY9Rj1GPUY9SSJ0R0YkISIiSSVfejEwR0YyRj1GRUY+NyQsJiomRjxGPUkkX3o4R0YyRj1GPSooRkBGPUZERkVJJV96MTFHRjJGPUZFRko3JCwmKiZGPEY9SSRfejlHRjJGPUY9KihGQEY9RkRGRUklX3oxMkdGMkY9RkVGUDckLCYqJkZGRj1GPEY9RkUqJkY+Rj1GREY9Rj1GRjckLCYqJkZMRj1GPEY9RkUqJkZKRj1GREY9Rj1GTDckLCYqJkZSRj1GPEY9RkUqJkZQRj1GREY9Rj1GUg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1076" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJ3RidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJ3RidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJJERzdUdGJCIiJDcqNyQ3JSIiIiIiI0YqLCYqKEYqRi4pSSJyR0YkRi9GLkkidEdGJEYuRi4qJkYqRi4pRjRGKkYuRi43JDclRi5GLyIiJywoKiZGKkYuKUYzRipGLiEiIiooRipGLkYzRi4pRjRGL0YuRj0qJkYvRi5GM0YuRj03JDclRi5GKiIiJiwoRjtGLkY+Ri5GQEYuNyQ3JUYuRkNGOSomLCoqJkYqRi4pRjMiIiVGLkYuKihGKkYuRjJGLkY/Ri5GLiomRktGLkYyRi5GLkYuRi5GLkY0Rj03JDclRi9GKkZLRjo3JDclRi9GS0Y5LCRGR0Y9NyQ3JUYqRktGQ0ZHNyQ3JUZLRkNGOSwkKipGKkYuRjNGLiwqKiRGSkYuRi4qJkYyRi5GP0YuRi4qJkYvRi5GMkYuRi5GLkYuRi5GP0Y9Rj0=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1078" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cxRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cxRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtRiM2KC1GIzYoLUYjNigtRiM2Ji1JJm1mcmFjR0YkNigtRiM2LC1GIzYmLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZiby1JJW1zdXBHRiQ2JS1GLDYlUSJyRidGL0YyLUZbbzYkUSI0RidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtRiM2KC1GW282JFEiNkYnRjlGXm8tRmVvNiVGZ28tRltvNiRRIjJGJ0Y5Rl1wRl5vLUZlbzYlLUYsNiVRInRGJ0YvRjJGXXFGXXBGOUZgcC1GIzYmRmpuRl5vLUZlbzYlRmJxRmpvRl1wRjlGYHAtRiM2JkZqb0Zeb0ZbcUY5RmBwLUZbbzYkUSIxRidGOUY5RmJxLyUubGluZXRoaWNrbmVzc0dGXXIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnIvJSliZXZlbGxlZEdGPUZeby1GLDYlUSNmMUYnRi9GMkY5Rl5vLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGXm8tRiw2JVEjZjJGJ0YvRjJGOUZeb0ZqckZeby1GLDYlUSNmNEYnRi9GMkY5Rl5vRmpyRl5vLUYsNiVRI2Y1RidGL0YyRjlGYHAtRiM2KC1GIzYoLUYjNihGV0Zeb0ZqckZeby1GLDYlUSNmM0YnRi9GMkY5Rl5vRmpyRl5vRmBzRjlGXm9GanJGXm8tRiw2JVEjZjZGJ0YvRjJGOUZgcC1GIzYoLUYjNigtRiM2KC1GIzYmRllGXm9GXXNGOUZeb0ZqckZeb0ZcdEY5Rl5vRmpyRl5vRmNzRjlGXm9GanJGXm9GX3RGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJJERzdUdGJCIiJTclNyQ3JiIiIiIiI0YqIiImKiYsLComIiIkRi4pSSJyR0YkRipGLkYuKigiIidGLilGNkYvRi4pSSJ0R0YkRi9GLkYuKiZGNEYuKUY7RipGLkYuKiZGKkYuRjlGLkYuRi5GLkYuRjshIiI3JDcmRi5GNEYqRjhGMTckNyZGL0Y0RjBGOEYx</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1080" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiImNyM3JDcnIiIiIiIjIiIkIiIlRiosJCosRi9GLixCKigpSSNwMUdGJEYvRi4pSSJ0R0YkRi9GLkkjcDJHRiRGLiEiIiouRi9GLilGOUYwRi4pRjpGMEYuSShlcHNpbG9uR0YkRi4pRjdGMEYuSSJiR0YkRi5GOyokRkBGLkYuKigpRjlGMUYuKUY6Ri9GLkY3Ri5GOyomKUY5IiInRi5GPkYuRi4qKEYwRi4pSSJyR0YkRjFGLkZARi5GLiooRjBGLilGS0YvRi5GQEYuRi4qJilGS0ZIRi5GQEYuRi4qLEYwRi5GOEYuRjpGLkZKRi5GNkYuRi4qLEYvRi5GOEYuRjpGLkZNRi5GNkYuRi4qLEYwRi5GREYuRkVGLkY3Ri5GTUYuRi4qLEY/Ri5GNkYuKUY5RipGLilGOkYxRi5GQUYuRi4qMEYvRi5GP0YuRkBGLkY9Ri5GPkYuRk1GLkZBRi5GLiouRj9GLilGN0YxRi5GOUYuRkVGLkZKRi5GQUYuRi4qMEYvRi5GP0YuRlhGLkY5Ri5GRUYuRkFGLkZNRi5GLiosRj9GLkZYRi5GOUYuRkVGLkZBRi5GLkYuRjZGO0Y9RjtGRUY7Rjs=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1075" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3czRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3czRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1056" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnREdpbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjdzJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZpbkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnREdpbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjdzJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZpbkZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkmbWZyYWNHRiQ2KC1GLDYmLUYsNiwtRiw2Ji1JI21uR0YkNiRRIjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGOy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZTLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y8USdpdGFsaWNGJy1GODYkUSI0RidGOy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOy1GPzYtUSIrRidGO0ZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmZvLUYsNigtRjg2JFEiNkYnRjtGPi1GVzYlRlktRjg2JFEiMkYnRjtGX29GPi1GVzYlLUZaNiVRInRGJ0ZnbkZqbkZfcEZfb0Y7RmJvLUYsNiZGN0Y+LUZXNiVGZHBGXG9GX29GO0Ziby1GLDYmRlxvRj5GXXBGO0Ziby1GODYkUSIxRidGO0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERjstRiw2JkZkcEZgcUZjcUY7LyUubGluZXRoaWNrbmVzc0dGX3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGREZgcUZjcUY7RjsvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCMqJiwsKiYiIiQiIiIpSSJyRzYiIiIlIiIiIiIiKigiIiciIiIpSSJyRzYiIiIjIiIiKUkidEc2IiIiIyIiIiIiIiomIiIkIiIiKUkidEc2IiIiJSIiIiIiIiomIiIlIiIiKUkickc2IiIiIyIiIiIiIiIiIiIiIiIiIkkidEc2IiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1461" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This is never zero, so no SKT cases here</Font></Text-field>
</Input>
</Group>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1055" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A3.1</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L910" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5LUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRmNvLyUqbGluZWJyZWFrR1ElYXV0b0YnRjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5LUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRmNvLyUqbGluZWJyZWFrR1ElYXV0b0YnRjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1462" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We take p=p1*i+p2*j (always possible by an endomorphism)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L913" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ni1GIzYoLUZQNiYtRiM2KC1GLDYlUSNlMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI2UyRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYmLUYsNiVRI3AxRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGW28vRk5GXG8tRiw2JVEjZTVGJ0YvRjJGOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRlpGZ24tRiw2JVEjZTNGJ0YvRjJGYm9GZW9GOUY5RmdvRmpvRl1wLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltyLUYjNiYtRiw2JVEjcDJGJ0YvRjJGZXBGaXBGOUZib0Zlb0Y5RmJvRmVvRjlGZ24tRiM2KC1GUDYmLUYjNihGWkZnbi1GLDYlUSNlNkYnRi9GMkZib0Zlb0Y5RjlGZ29Gam9GXXAtRiM2KC1GIzYoLUYsNiVRIlJGJ0YvRjJGZXBGX3JGZXBGYnFGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpxRlxyLUYjNihGX3NGZXBGYnBGZXBGX29GOUZicy1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZddDYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRl90LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmd0LyUpYmV2ZWxsZWRHRj1GZXAtRiM2Ji1GLDYlUScmIzk0OTtGJy9GMEY9RjlGZXBGWkY5RmJvRmVvRjlGOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRl9vRmduLUYsNiVRI2U0RidGL0YyRmJvRmVvRjlGOUZnb0Zqb0ZdcEZlcUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRl9vRmduRmhyRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYoLUYjNihGX3NGZXBGX3JGZXBGaHVGOUZicy1GIzYoRmlzRmVwLUYjNiZGXnVGZXBGX29GOUZib0Zlb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGanFGXHItRiM2KEZfc0ZlcEZicEZlcEZaRjlGOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRmJxRmduRmh1RmJvRmVvRjlGOUZnb0Zqb0ZdcEZgcEZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRmJxRmduRmhyRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYpRmdxLUYjNihGX3NGZXBGYnBGZXBGaHVGOUZicy1GIzYoRmlzRmVwLUYjNiZGXnVGZXBGYnFGOUZib0Zlb0Y5RmJzLUYjNihGX3NGZXBGX3JGZXBGWkY5RjlGYm9GZW9GOUZnbi1GIzYoLUZQNiYtRiM2KEZodUZnbkZockZib0Zlb0Y5RjlGZ29Gam9GXXAtRiM2KC1GIzYoRmlzRmVwLUYjNiZGXnVGZXBGaHVGOUZib0Zlb0Y5RmJzLUYjNihGX3NGZXBGX3JGZXBGX29GOUZicy1GIzYoRl9zRmVwRmJwRmVwRmJxRjlGOUZib0Zlb0Y5RmduLUYjNigtRlA2Ji1GIzYoRmlwRmduRmhyRmJvRmVvRjlGOUZnb0Zqb0ZdcC1GIzYmRl51RmVwRmlwRjlGYm9GZW9GOUZib0Zlb0Y5RjlGZ29Gam9GYm9GZW9GOQ==">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNzM3JDclIiIiIiIjIiImSSNwMUdGJDckNyVGMyIiJEY1LCRJI3AyR0YkISIiNyQ3JUY0IiIlRjVGOjckNyVGOUY/RjVGNjckNyVGM0YrRjMsJComI0YzRjRGM0koZXBzaWxvbkdGJEYzRjM3JDclRjNGK0Y0KiZJIlJHRiRGM0Y2RjM3JDclRjNGK0Y5KiZGS0YzRjtGMzckNyVGNEYrRjMsJEZKRjw3JDclRjRGK0Y0RkQ3JDclRjRGK0Y/Rk43JDclRjlGK0YzRk43JDclRjlGK0Y5RkQ3JDclRjlGK0Y/RlE3JDclRj9GK0Y0Rk43JDclRj9GK0Y5Rko3JDclRj9GK0Y/RkQ3JDclRjVGK0Y1Rkc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L912" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUkjbXNHRiQ2I1EnSmFjb2JpRidGZnBGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZecEZpbkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUkjbXNHRiQ2I1EnSmFjb2JpRidGZnBGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZecEZpbkZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1307" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJiRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2QS1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEidEYnRldGWUZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9wLUYsNiVRI2YyRidGV0ZZRmJvRmVvRmhvRmJvRmFwRmJvLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRUZecEZgcEZiby1GLDYlUSNmM0YnRldGWUZib0Zlb0Zob0Zib0ZncC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRl5wRmBwLUYsNiVRI2Y0RidGV0ZZRmJvRmVvRmhvRmJvRl1xRjJGMkZbcC1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZXRllGYm9GZW9GaG9GYm9GZHFGYm9GW3AtRiw2JVEjZjZGJ0ZXRllGYm9GZW9GaG9GYm9GZ3FGYm9GMkYyLyUrZXhlY3V0YWJsZUdGMUYyRjItRjY2LVEiO0YnRjJGOS9GPEZYRj1GP0ZBRkNGRUZobkZKRmpxRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJiRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2QS1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEidEYnRldGWUZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9wLUYsNiVRI2YyRidGV0ZZRmJvRmVvRmhvRmJvRmFwRmJvLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRUZecEZgcEZiby1GLDYlUSNmM0YnRldGWUZib0Zlb0Zob0Zib0ZncC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRl5wRmBwLUYsNiVRI2Y0RidGV0ZZRmJvRmVvRmhvRmJvRl1xRjJGMkZbcC1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZXRllGYm9GZW9GaG9GYm9GZHFGYm9GW3AtRiw2JVEjZjZGJ0ZXRllGYm9GZW9GaG9GYm9GZ3FGYm9GMkYyLyUrZXhlY3V0YWJsZUdGMUYyRjItRjY2LVEiO0YnRjJGOS9GPEZYRj1GP0ZBRkNGRUZobkZKRmpxRjI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1GIzYmLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2YxRidGL0YyRjlGWEZobkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YyRidGL0YyRjlGWEZlb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXm9GYG8tRiM2Ji1GIzYmRlVGWC1GLDYlUSNmM0YnRi9GMkY5RlhGX3BGOUZoby1GIzYmLUYjNiZGVUZYLUYsNiVRI2Y0RidGL0YyRjlGWEZmcEY5RltvLUYjNiYtRiw2JVEjZjVGJ0YvRjJGWEZbcUY5RltvLUYjNiYtRiw2JVEjZjZGJ0YvRjJGWEZgcUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFJImJHRiQ3JDckIiIjRjVGMjckNyQiIiRGOCwkRjIhIiI3JDckIiIlRj1GOTckNyQiIiZGQEYxNyQ3JCIiJ0ZDRjE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1470" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We can always normalize by an endomorphism q=i on V. This is equivalent to {r=0,t=1} in the general parametrization of J below</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1308" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVzdWJzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRlM2Ji1GIzYrLUYsNiVRInJGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInRGJ0YvRjJGaG4tRlxvNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUYsNiVRJ01hdHJpeEYnRi9GMi1GUzYkLUYjNiQtRlM2Ji1GIzYyLUYsNiNRIUYnLUZTNiYtRiM2NEZbb0Zfby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfci1GUzYkLUYjNiYtRlM2JC1GIzYwRmpvRmdxLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXnJGYHJGZ3EtRiw2JUZnbi9GMEY9RjktRjY2LVEiXkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJy9GTkZjcy1GXG82JFEiMkYnRjlGZ3FGaXJGZ3EtRiw2JUZpb0Zec0Y5Rl9zRmVzRjlGOS1GNjYtUSIvRidGOUY7Rj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORl90LUZTNiQtRiM2JkZlc0ZncUZoc0Y5RjlGOUY5Rl9vRmdxRltyLUZTNiQtRiM2Ji1GUzYkLUYjNjBGam9GZ3FGaXJGZ3FGXHNGX3NGZXNGZ3FGW3JGZ3FGaHNGX3NGZXNGOUY5RmpzRmF0RjlGOUZfb0ZncUZbckZcc0Zfb0Zbb0Zfb0Zbb0Y5RjkvRmBwUSJbRicvRmNwUSJdRidGX29GZ3EtRlM2Ji1GIzY1RmBxLUZTNiQtRiM2NEZgcS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zkby8lJmRlcHRoR0Zedi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GanU2JkZcdkZfdkZhdi9GZHZRJWF1dG9GJ0ZncUZqb0ZncUZpckZncUZcc0Zfc0Zlc0ZncUZpckZncUZoc0Zfc0Zlc0Y5RjlGanMtRlM2JC1GIzYnRmBxRmVzRmdxRmhzRjlGOUZfb0ZncUZbb0Zfb0ZncUZcc0Zfb0ZncUZbckZldEZfb0Zbb0Zfb0Zbb0Y5RjlGXXVGX3VGX29GZ3EtRlM2Ji1GIzY0RltyLUZTNiQtRiM2JkZpdEZqcy1GUzYkLUYjNitGYHFGaXVGZnZGZ3FGZ3FGZXNGZ3FGaHNGOUY5RjlGOUZfb0ZncUZcc0Zfb0ZncUZbb0Zfb0ZncUZlckZqc0ZqdkZfb0Zbb0Zfb0Zbb0Y5RjlGXXVGX3VGX29GZ3EtRlM2Ji1GIzY0RltyRlxzRl9vRmdxRltyRmV0Rl9vRmdxRltyRmFyRl9vRmdxRltvRl9vRltvRl9vRltvRjlGOUZddUZfdUZfby1GUzYmLUYjNi9GW29GX29GW29GX29GW29GX29GW29GX29GW29GX29GW3JGam9GOUY5Rl11Rl91Rl9vLUZTNiYtRiM2LkZbb0Zfb0Zbb0Zfb0Zbb0Zfb0Zbb0Zfb0Zqb0Zfb0Zbb0Y5RjlGXXVGX3VGOUY5Rl11Rl91RjlGOUZdcEY5RjlGXXBGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGZHBGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GaHBGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GaHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUSs0NDM3MDI3MzMwRidGXHRGX3RGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGZHBGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GaHBGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GaHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUSs0NDM3MDI3MzMwRidGXHRGX3RGOQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L899" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZURmVwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZURmVwRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L908" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRltvLUZTNiYtRiM2JC1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZecEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmJwRmVwRjlGOUZbby1GLDYlUSdER2Zvcm1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl5vRkBGQkZERkZGSEZfb0ZNRltxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRltvLUZTNiYtRiM2JC1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZecEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmJwRmVwRjlGOUZbby1GLDYlUSdER2Zvcm1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl5vRkBGQkZERkZGSEZfb0ZNRltxRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GIzYoLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2YxRidGL0YyRjlGWC1GLDYlUSsmYmlnd2VkZ2U7RidGL0YyRlgtRiw2JVEjZjJGJ0YvRjJGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZW8tRiM2KC1GIzYmRlVGWC1GLDYlUSNmM0YnRi9GMkY5RlhGW29GWC1GLDYlUSNmNEYnRi9GMkY5RmFvLUYjNigtRiw2JVEjZjVGJ0YvRjJGWEZbb0ZYLUYsNiVRI2Y2RidGL0YyRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyU3JDckIiIiRipJImJHRiQ3JDckIiIkIiIlRi83JDckIiImIiInRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L894" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1ZDRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGV0Zlbi1GLDYlUSNKMEYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1ZDRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGV0Zlbi1GLDYlUSNKMEYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L891" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIndGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIndGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNi4tRiM2KC1GIzYoLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUYsNiVRLSZ2YXJlcHNpbG9uO0YnL0YwRj1GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRImJGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvLUYsNiVRI3AxRidGL0YyRjlGOUZcby1GLDYlUSNmMUYnRi9GMkY5RlxvLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGXG8tRiw2JVEjZjJGJ0YvRjJGOUZcb0ZhcEZcby1GLDYlUSNmNUYnRi9GMkY5RmVvLUYjNigtRiM2KC1GIzYmLUYsNiVRI3AyRidGL0YyRlxvRl5wRjlGXG9GYXBGXG8tRiw2JVEjZjNGJ0YvRjJGOUZcb0ZhcEZcb0ZncEY5RmVvLUYjNigtRiM2KC1GIzYmLUYjNiotSSNtbkdGJDYkUSIyRidGOUZcby1GLDYlUSJSRidGL0YyRlxvRmBxRlxvRmJvRjlGXG9GXnBGOUZcb0ZhcEZcby1GLDYlUSNmNEYnRi9GMkY5RlxvRmFwRlxvRmdwRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhvRmpvLUYjNigtRiM2KC1GIzYmRlxyRlxvRmRwRjlGXG9GYXBGXG9GY3FGOUZcb0ZhcEZcb0ZncEY5RmVvLUYjNigtRiM2KC1GIzYmRmBxRlxvRmRwRjlGXG9GYXBGXG9GZXJGOUZcb0ZhcEZcb0ZncEY5RmhyLUYjNigtRiM2KC1GIzYmRldGXG9GY3FGOUZcb0ZhcEZcb0ZlckY5RlxvRmFwRlxvRmdwRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIkNyg3JDclIiIiIiIjIiImLCYqJkkiYkdGJEYuSShlcHNpbG9uR0YkRi5GLkkjcDFHRiQhIiI3JDclRi5GKkYwLCRJI3AyR0YkRjY3JDclRi4iIiVGMCwkKipGL0YuSSJSR0YkRi5GOkYuRjNGLkY2NyQ3JUYvRipGMCwkRj9GLjckNyVGL0Y9RjBGOTckNyVGKkY9RjBGMQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1471" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">First let's check the Kahler condition</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1472" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1463" drawlabel="true">
<Input>
<Text-field prompt="VC &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRJnNvbHZlRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiQtRmJvNiYtRiM2Ni1GUTYlUSNvcEYnRlRGVi1GYm82JC1GIzYlLUZRNiVRJ0RHaW5mb0YnRlRGVi1GYm82JC1GIzYnLUZRNiVRI3cxRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRidGTkZORk5GTkZbcUZqby1GYm82JC1GIzYmRmVxLUYjNiZGZXEtRiM2JUZhcC1GYm82JC1GIzYnLUZRNiVRI05KRidGVEZWRltxRmFxRmVxRk5GTkZORmVxRk5GZXFGTkZORltxLUZRNiVRImJGJ0ZURlYtRiw2LVErJk5vdEVxdWFsO0YnRk5GN0Y6RjxGPkZARkJGREZbb0Zdby1JI21uR0YkNiRRIjBGJ0ZORltxLUZRNiVRJyYjOTQ5O0YnL0ZVRjlGTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERltvRl1vRl1zRltxLUklbXN1cEdGJDYlLUZRNiVRI3AxRidGVEZWLUYjNiUtRl5zNiRRIjJGJ0ZORlRGVi8lMXN1cGVyc2NyaXB0c2hpZnRHRmBzLUYsNi1RIitGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGaXQtRmlzNiUtRlE2JVEjcDJGJ0ZURlZGXnRGY3RGanJGXXNGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRisvJStleGVjdXRhYmxlR0Y5Rk4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRJnNvbHZlRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiQtRmJvNiYtRiM2Ni1GUTYlUSNvcEYnRlRGVi1GYm82JC1GIzYlLUZRNiVRJ0RHaW5mb0YnRlRGVi1GYm82JC1GIzYnLUZRNiVRI3cxRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRidGTkZORk5GTkZbcUZqby1GYm82JC1GIzYmRmVxLUYjNiZGZXEtRiM2JUZhcC1GYm82JC1GIzYnLUZRNiVRI05KRidGVEZWRltxRmFxRmVxRk5GTkZORmVxRk5GZXFGTkZORltxLUZRNiVRImJGJ0ZURlYtRiw2LVErJk5vdEVxdWFsO0YnRk5GN0Y6RjxGPkZARkJGREZbb0Zdby1JI21uR0YkNiRRIjBGJ0ZORltxLUZRNiVRJyYjOTQ5O0YnL0ZVRjlGTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERltvRl1vRl1zRltxLUklbXN1cEdGJDYlLUZRNiVRI3AxRidGVEZWLUYjNiUtRl5zNiRRIjJGJ0ZORlRGVi8lMXN1cGVyc2NyaXB0c2hpZnRHRmBzLUYsNi1RIitGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGaXQtRmlzNiUtRlE2JVEjcDJGJ0ZURlZGXnRGY3RGanJGXXNGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRisvJStleGVjdXRhYmxlR0Y5Rk4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGVEZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGVEZXRjk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1465" drawlabel="true">
<Input>
<Text-field prompt="VC &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRKGNvbnZlcnRGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2KC1GUTYlUSZzb2x2ZUYnRlRGVi1GYm82JC1GIzYkLUZibzYmLUYjNjAtRlE2JVEjb3BGJ0ZURlYtRmJvNiQtRiM2JS1GUTYlUSdER2luZm9GJ0ZURlYtRmJvNiQtRiM2Jy1GUTYlUSN3MUYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnRk5GTkZORk5GYnFGYXAtRmJvNiQtRiM2JkZcci1GIzYmRlxyLUYjNiVGaHAtRmJvNiQtRiM2Jy1GUTYlUSNOSkYnRlRGVkZicUZocUZcckZORk5GTkZcckZORlxyRk5GTkZicS1GUTYlUSJiRidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tSSNtbkdGJDYkUSIwRidGTkZicS1GUTYlUScmIzk0OTtGJy9GVUY5Rk4tRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZbb0Zdby1GZXM2JFEiMUYnRk5GTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZORk5GYnEtRlE2JVEocmFkaWNhbEYnRlRGVi8lK2V4ZWN1dGFibGVHRjlGTkZORkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRlt1Rk4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRKGNvbnZlcnRGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2KC1GUTYlUSZzb2x2ZUYnRlRGVi1GYm82JC1GIzYkLUZibzYmLUYjNjAtRlE2JVEjb3BGJ0ZURlYtRmJvNiQtRiM2JS1GUTYlUSdER2luZm9GJ0ZURlYtRmJvNiQtRiM2Jy1GUTYlUSN3MUYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnRk5GTkZORk5GYnFGYXAtRmJvNiQtRiM2JkZcci1GIzYmRlxyLUYjNiVGaHAtRmJvNiQtRiM2Jy1GUTYlUSNOSkYnRlRGVkZicUZocUZcckZORk5GTkZcckZORlxyRk5GTkZicS1GUTYlUSJiRidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tSSNtbkdGJDYkUSIwRidGTkZicS1GUTYlUScmIzk0OTtGJy9GVUY5Rk4tRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZbb0Zdby1GZXM2JFEiMUYnRk5GTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZORk5GYnEtRlE2JVEocmFkaWNhbEYnRlRGVi8lK2V4ZWN1dGFibGVHRjlGTkZORkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRlt1Rk4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNigtRiw2JVEiUkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZWLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRImJGJ0YvRjJGWS1GLDYlUSNwMUYnRi9GMkZmbkZpbkY5RltvLUYjNihGaG9GWUZob0ZmbkZpbkY5RltvLUYjNigtRiw2JVEjcDJGJ0YvRjJGWS1JI21uR0YkNiRRIjBGJ0Y5RmZuRmluRjlGW28tRiM2KC1GLDYlUScmIzk0OTtGJy9GMEY9RjlGWS1GY3A2JFEiMUYnRjlGZm5GaW5GOUZmbkZpbkY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmZuRmluRjk=">PCcvSSJSRzYiRiQvSSJiR0YlSSNwMUdGJS9GKEYoL0kjcDJHRiUiIiEvSShlcHNpbG9uR0YlIiIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1475" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we are going to check SKT</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L885" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cxRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cxRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L895" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L890" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3czRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3czRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1036" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRJnNvbHZlRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiUtRmJvNiYtRiM2MS1GUTYlUSNvcEYnRlRGVi1GYm82JC1GIzYmLUZRNiVRJ0RHaW5mb0YnRlRGVi1GYm82JC1GIzYoLUZRNiVRI3cyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZocUZORk5GW3FGam8tRmJvNiQtRiM2J0ZlcS1GIzYmRmVxLUYjNiVGYXAtRmJvNiQtRiM2Jy1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZORk5GTkZlcUZORmVxRmhxRk5GTkZbcS1GUTYlUSJiRidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tSSNtbkdGJDYkUSIwRidGTkZbcS1GUTYlUScmIzk0OTtGJy9GVUY5Rk4tRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZbb0Zdb0Zfc0ZocUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhxRk5GTkZLLUYsNi9RJGVuZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGK0ZocUZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRJnNvbHZlRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiUtRmJvNiYtRiM2MS1GUTYlUSNvcEYnRlRGVi1GYm82JC1GIzYmLUZRNiVRJ0RHaW5mb0YnRlRGVi1GYm82JC1GIzYoLUZRNiVRI3cyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZocUZORk5GW3FGam8tRmJvNiQtRiM2J0ZlcS1GIzYmRmVxLUYjNiVGYXAtRmJvNiQtRiM2Jy1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZORk5GTkZlcUZORmVxRmhxRk5GTkZbcS1GUTYlUSJiRidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tSSNtbkdGJDYkUSIwRidGTkZbcS1GUTYlUScmIzk0OTtGJy9GVUY5Rk4tRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZbb0Zdb0Zfc0ZocUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhxRk5GTkZLLUYsNi9RJGVuZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGK0ZocUZO</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNigtRiw2JVEiUkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZWLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRImJGJ0YvRjJGWUZlb0ZmbkZpbkY5RltvLUYjNigtRiw2JVEjcDFGJ0YvRjJGWS1JI21uR0YkNiRRIjBGJ0Y5RmZuRmluRjlGW28tRiM2KC1GLDYlUSNwMkYnRi9GMkZZRl1wRmZuRmluRjlGW28tRiM2KC1GLDYlUScmIzk0OTtGJy9GMEY9RjlGWUZdcEZmbkZpbkY5RmZuRmluRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZm5GaW5GOQ==">PCcvSSJSRzYiRiQvSSJiR0YlRicvSSNwMUdGJSIiIS9JI3AyR0YlRiovSShlcHNpbG9uR0YlRio=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1476" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRJnNvbHZlRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiUtRmJvNiYtRiM2MS1GUTYlUSNvcEYnRlRGVi1GYm82JC1GIzYmLUZRNiVRJ0RHaW5mb0YnRlRGVi1GYm82JC1GIzYoLUZRNiVRI3cyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZocUZORk5GW3FGam8tRmJvNiQtRiM2J0ZlcS1GIzYmRmVxLUYjNiVGYXAtRmJvNiQtRiM2Jy1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZORk5GTkZlcUZORmVxRmhxRk5GTkZbcS1GUTYlUSJiRidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tSSNtbkdGJDYkUSIwRidGTkZbcS1GUTYlUScmIzk0OTtGJy9GVUY5Rk4tRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZbb0Zdby1GYHM2JFEiMUYnRk5GaHFGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZocUZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGaHFGTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSRTbHZGJ0ZURlYtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlxvLUZRNiVRJnNvbHZlRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiUtRmJvNiYtRiM2MS1GUTYlUSNvcEYnRlRGVi1GYm82JC1GIzYmLUZRNiVRJ0RHaW5mb0YnRlRGVi1GYm82JC1GIzYoLUZRNiVRI3cyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZocUZORk5GW3FGam8tRmJvNiQtRiM2J0ZlcS1GIzYmRmVxLUYjNiVGYXAtRmJvNiQtRiM2Jy1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZORk5GTkZlcUZORmVxRmhxRk5GTkZbcS1GUTYlUSJiRidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tSSNtbkdGJDYkUSIwRidGTkZbcS1GUTYlUScmIzk0OTtGJy9GVUY5Rk4tRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZbb0Zdby1GYHM2JFEiMUYnRk5GaHFGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZocUZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGaHFGTg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNigtRiw2JVEiUkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZWLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRImJGJ0YvRjJGWS1GLDYlUSNwMUYnRi9GMkZmbkZpbkY5RltvLUYjNihGaG9GWUZob0ZmbkZpbkY5RltvLUYjNigtRiw2JVEjcDJGJ0YvRjJGWS1JI21uR0YkNiRRIjBGJ0Y5RmZuRmluRjlGW28tRiM2KC1GLDYlUScmIzk0OTtGJy9GMEY9RjlGWS1GY3A2JFEiMUYnRjlGZm5GaW5GOUZmbkZpbkY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmZuRmluRjk=">PCcvSSJSRzYiRiQvSSJiR0YlSSNwMUdGJS9GKEYoL0kjcDJHRiUiIiEvSShlcHNpbG9uR0YlIiIi</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1041" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The first case is flat, the second is Kahler, so there's no proper SKT for A3.1</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1042" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A3.2</Text-field></Title>
<Group labelreference="L1491" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">We will suppose p\342\211\2400 (A3.2 for p=0 is a subset of A3.4)</Font></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1408" drawlabel="true">
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8">r\342\211\2400</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1405" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1478" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We normalize <Font bold="true">p</Font><Font italic="true">=p*(ii+jj), </Font>r<Font italic="true">=r/p</Font></Font></Text-field>
</Input>
</Group>
<Group labelreference="L1407" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNz83JDclIiIiIiIjIiImSSJwR0YkNyQ3JUYzIiIkRjUsJEY2ISIiNyQ3JUY0IiIlRjVGOjckNyVGOUY+RjVGNjckNyVGM0Y1RjRJInJHRiQ3JDclRjNGNUY5RkM3JDclRjRGNUYzLCRGQ0Y7NyQ3JUY0RjVGPkZDNyQ3JUY5RjVGM0ZDNyQ3JUY5RjVGPkZINyQ3JUY+RjVGNEZDNyQ3JUY+RjVGOUZDNyQ3JUYzRitGM0koZXBzaWxvbkdGJDckNyVGM0YrRjRJJ2xhbWJkYUdGJDckNyVGM0YrRjlGWDckNyVGM0YrRj4sJComI0YzRjRGM0ZVRjNGOzckNyVGNEYrRjMsJEZYRjs3JDclRjRGK0Y0RlU3JDclRjRGK0Y5LCRGaG5GMzckNyVGNEYrRj5GWDckNyVGOUYrRjNGWDckNyVGOUYrRjRGYW83JDclRjlGK0Y5RlU3JDclRjlGK0Y+RlxvNyQ3JUY+RitGM0ZnbjckNyVGPkYrRjRGWDckNyVGPkYrRjlGWDckNyVGPkYrRj5GVTckNyVGNUYrRjVGVQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1403" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUkjbXNHRiQ2I1EnSmFjb2JpRidGZnBGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZecEZpbkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUkjbXNHRiQ2I1EnSmFjb2JpRidGZnBGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZecEZpbkZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1398" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcby1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGW3BGXXBGXG8tRiw2JVEjZjNGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZkcC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRltwRl1wLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GanBGMkYyRmhvLUYsNiVRImJGJ0ZobkZqbi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRlA2JC1GIzYyLUYsNiVRI2Y1RidGaG5Gam5GXG9GYm9GZW9GXG9GZ3FGXG9GaG8tRiw2JVEjZjZGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZqcUZcb0YyRjIvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI7RidGMkY5L0Y8RmluRj1GP0ZBRkNGRUZfb0ZKRl1yRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcby1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGW3BGXXBGXG8tRiw2JVEjZjNGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZkcC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRltwRl1wLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GanBGMkYyRmhvLUYsNiVRImJGJ0ZobkZqbi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRlA2JC1GIzYyLUYsNiVRI2Y1RidGaG5Gam5GXG9GYm9GZW9GXG9GZ3FGXG9GaG8tRiw2JVEjZjZGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZqcUZcb0YyRjIvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI7RidGMkY5L0Y8RmluRj1GP0ZBRkNGRUZfb0ZKRl1yRjI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1GIzYmLUYsNiVRI2YxRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWkZTRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpuLUYjNiYtRiw2JVEjZjJGJ0YvRjJGVkZeb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiM2Ji1GLDYlUSNmM0YnRi9GMkZWRmZvRjlGYW8tRiM2Ji1GLDYlUSNmNEYnRi9GMkZWRltwRjlGZm4tRiM2Ji1GIzYmLUYsNiVRImJGJ0YvRjJGVi1GLDYlUSNmNUYnRi9GMkY5RlZGZXBGOUZmbi1GIzYmLUYjNiZGYnBGVi1GLDYlUSNmNkYnRi9GMkY5RlZGXHFGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFGMTckNyQiIiNGNEYxNyQ3JCIiJEY3ISIiNyQ3JCIiJUY7Rjg3JDckIiImRj5JImJHRiQ3JDckIiInRkJGPw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1404" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNjMtRlM2Ji1GIzY6LUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GUzYkLUYjNiwtRiw2JVEiUkYnL0YwRj1GOS1GNjYtUSJeRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORltxLUZqbjYkUSIyRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUYsNiVRInRGJ0ZmcEY5RmdwRl1xRmBxLUZqbjYkUSIxRidGOUY5RjktRjY2LVEiL0YnRjlGO0Y+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeci1GUzYkLUYjNiZGXXEtRjY2LVEiKkYnRjlGO0Y+RkBGQkZERkZGSEZdckZfckZjcUY5RjlGXW9GZW9GaW8tRlM2JC1GIzYsRmNwRmdwRl1xRmlvRmNxRmdwRl1xRmBxRmZxRjlGOUZpcUZgckZdb0Zlb0Zpb0ZjcEZdb0Zlb0ZpbkZdb0Zlb0ZpbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GZW8tRlM2Ji1GIzY4Rl9wRmlxRmByRl1vRmVvRmluRl1vRmVvRmNwRl1vRmVvRmlvRmdyRmlxRmByRl1vRmVvRmluRl1vRmVvRmluRjlGOUZbc0Zec0Zdb0Zlby1GUzYmLUYjNjhGaW9GZ3JGaXFGYHJGXW9GZW9GY3BGXW9GZW9GaW5GXW9GZW9GX3BGaXFGYHJGXW9GZW9GaW5GXW9GZW9GaW5GOUY5RltzRl5zRl1vRmVvLUZTNiYtRiM2OkZpb0ZjcEZdb0Zlb0Zpb0ZnckZpcUZgckZdb0Zlb0Zpb0ZfcEZpcUZgckZdb0Zlb0ZpbkZdb0Zlb0ZpbkZdb0Zlb0ZpbkY5RjlGW3NGXnNGXW9GZW8tRlM2Ji1GIzY0RmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmlvRmZxRjlGOUZbc0Zec0Zdb0Zlby1GUzYmLUYjNjNGaW5GXW9GZW9GaW5GXW9GZW9GaW5GXW9GZW9GaW5GXW9GZW9GZnFGXW9GZW9GaW5GOUY5RltzRl5zRjlGOUZbc0Zec0Y5RjktRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGYW9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNjMtRlM2Ji1GIzY6LUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GUzYkLUYjNiwtRiw2JVEiUkYnL0YwRj1GOS1GNjYtUSJeRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORltxLUZqbjYkUSIyRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUYsNiVRInRGJ0ZmcEY5RmdwRl1xRmBxLUZqbjYkUSIxRidGOUY5RjktRjY2LVEiL0YnRjlGO0Y+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeci1GUzYkLUYjNiZGXXEtRjY2LVEiKkYnRjlGO0Y+RkBGQkZERkZGSEZdckZfckZjcUY5RjlGXW9GZW9GaW8tRlM2JC1GIzYsRmNwRmdwRl1xRmlvRmNxRmdwRl1xRmBxRmZxRjlGOUZpcUZgckZdb0Zlb0Zpb0ZjcEZdb0Zlb0ZpbkZdb0Zlb0ZpbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GZW8tRlM2Ji1GIzY4Rl9wRmlxRmByRl1vRmVvRmluRl1vRmVvRmNwRl1vRmVvRmlvRmdyRmlxRmByRl1vRmVvRmluRl1vRmVvRmluRjlGOUZbc0Zec0Zdb0Zlby1GUzYmLUYjNjhGaW9GZ3JGaXFGYHJGXW9GZW9GY3BGXW9GZW9GaW5GXW9GZW9GX3BGaXFGYHJGXW9GZW9GaW5GXW9GZW9GaW5GOUY5RltzRl5zRl1vRmVvLUZTNiYtRiM2OkZpb0ZjcEZdb0Zlb0Zpb0ZnckZpcUZgckZdb0Zlb0Zpb0ZfcEZpcUZgckZdb0Zlb0ZpbkZdb0Zlb0ZpbkZdb0Zlb0ZpbkY5RjlGW3NGXnNGXW9GZW8tRlM2Ji1GIzY0RmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmlvRmZxRjlGOUZbc0Zec0Zdb0Zlby1GUzYmLUYjNjNGaW5GXW9GZW9GaW5GXW9GZW9GaW5GXW9GZW9GaW5GXW9GZW9GZnFGXW9GZW9GaW5GOUY5RltzRl5zRjlGOUZbc0Zec0Y5RjktRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGYW9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1400" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRmVuLUYsNiVRI0owRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShKdGVuc29yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GNUZmby1GLDYlUShjb252ZXJ0RidGL0YyLUZTNiQtRiM2KEZdb0Zlbi1GLDYlUSlER3RlbnNvckYnRi9GMkZlbi1GUzYmLUYjNiYtRlM2Ji1GIzYoLUYsNiNRIUYnLUkjbXNHRiQ2I1EoY29uX2Jhc0YnRmVuLUZgcTYjUShjb3ZfYmFzRidGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLUZTNiYtRiM2JEZccUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRmVuLUYsNiVRI0owRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShKdGVuc29yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GNUZmby1GLDYlUShjb252ZXJ0RidGL0YyLUZTNiQtRiM2KEZdb0Zlbi1GLDYlUSlER3RlbnNvckYnRi9GMkZlbi1GUzYmLUYjNiYtRlM2Ji1GIzYoLUYsNiNRIUYnLUkjbXNHRiQ2I1EoY29uX2Jhc0YnRmVuLUZgcTYjUShjb3ZfYmFzRidGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLUZTNiYtRiM2JEZccUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1396" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKGNvbnZlcnRGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRk9GUS1GVDYkLUYjNigtRiw2JVEoSnRlbnNvckYnRk9GUS1GNjYtUSIsRidGMkY5L0Y8RlBGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0ZPRlFGXG8tRlQ2Ji1GIzYkLUZUNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YyRlxvRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGY3BGZnBGMkYyRlxvLUYsNiVRJ0RHZm9ybUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjlGX29GPUY/RkFGQ0ZFRmBvRkpGXHFGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKGNvbnZlcnRGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRk9GUS1GVDYkLUYjNigtRiw2JVEoSnRlbnNvckYnRk9GUS1GNjYtUSIsRidGMkY5L0Y8RlBGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0ZPRlFGXG8tRlQ2Ji1GIzYkLUZUNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YyRlxvRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGY3BGZnBGMkYyRlxvLUYsNiVRJ0RHZm9ybUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjlGX29GPUY/RkFGQ0ZFRmBvRkpGXHFGMg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiM2MC1GIzYoLUYjNiYtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3VwR0YkNiUtRiw2JVEiUkYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RJyZwbHVzO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zmby1GWDYlLUYsNiVRInRGJ0ZnbkZpbkZbb0Zfb0Ziby1GXG82JFEiMUYnRjJGMi1GIzYmRltvLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGZnBGam9GMi8lLmxpbmV0aGlja25lc3NHRl9wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxxLyUpYmV2ZWxsZWRHRjFGYnAtRiw2JVEjZjFGJ0ZnbkZpbkYyRmJwLUYsNiVRKyZiaWd3ZWRnZTtGJ0ZnbkZpbkZicC1GLDYlUSNmMkYnRmduRmluRjJGYm8tRiM2KC1GIzYmLUZTNigtRiM2KEZXLUY2Ni1RKCZtaW51cztGJ0YyRjlGO0Y9Rj9GQUZDRkVGZW9GZ29GaG9GYm9GXXBGMkZgcEZocEZqcEZdcUZfcUZicEZhcUYyRmJwRmRxRmJwLUYsNiVRI2YzRidGZ25GaW5GMkZiby1GIzYoLUYjNiZGWkZicEZhcUYyRmJwRmRxRmJwLUYsNiVRI2Y0RidGZ25GaW5GMkZici1GIzYoLUYjNiZGWkZicEZncUYyRmJwRmRxRmJwRmVyRjJGYm8tRiM2KC1GIzYmRl5yRmJwRmdxRjJGYnBGZHFGYnBGXHNGMkZiby1GIzYoLUYjNiZGUkZicEZlckYyRmJwRmRxRmJwRlxzRjJGYm8tRiM2KC1GIzYmLUYsNiVRImJGJ0ZnbkZpbkZicC1GLDYlUSNmNUYnRmduRmluRjJGYnBGZHFGYnAtRiw2JVEjZjZGJ0ZnbkZpbkYyRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjFGMg==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyk3JDckIiIiRiosJCooI0YuRipGLiwoKiQpSSJSR0YkRipGLkYuKiQpSSJ0R0YkRipGLkYuRi5GLkYuRjghIiJGLjckNyRGLiIiJCwkKihGMUYuLChGM0YuRjZGOUYuRi5GLkY4RjlGLjckNyRGLiIiJUY1NyQ3JEYqRjwsJEY1Rjk3JDckRipGQkY9NyQ3JEY8RkJGLzckNyQiIiYiIidJImJHRiQ=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1402" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEpJm9tZWdhOzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRM0V4dGVyaW9yRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiQtRiw2JVEoJm9tZWdhO0YnL0YwRj1GOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEpJm9tZWdhOzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRM0V4dGVyaW9yRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiQtRiw2JVEoJm9tZWdhO0YnL0YwRj1GOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1482" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSZzb2x2ZUYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZpbjYmLUYjNiotRlE2JVEjb3BGJ0ZURlYtRmluNiQtRiM2Ji1GUTYlUSdER2luZm9GJ0ZURlYtRmluNiQtRiM2KC1GUTYlUSgmIzk2OTsxRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZfcUZORk5GYnAtRlE2JVEiYkYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmhxLUkjbW5HRiQ2JFEiMEYnRk5GX3FGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZfcUZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGX3FGTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSZzb2x2ZUYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZpbjYmLUYjNiotRlE2JVEjb3BGJ0ZURlYtRmluNiQtRiM2Ji1GUTYlUSdER2luZm9GJ0ZURlYtRmluNiQtRiM2KC1GUTYlUSgmIzk2OTsxRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZfcUZORk5GYnAtRlE2JVEiYkYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmhxLUkjbW5HRiQ2JFEiMEYnRk5GX3FGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZfcUZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGX3FGTg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCkvSSJSRzYiRiQvSSJiR0YlRicvSSJwR0YlIiIhL0kickdGJUYqL0kidEdGJUYuL0koZXBzaWxvbkdGJUYqL0knbGFtYmRhR0YlRio=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1483" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This corresponds to the flat case, so no Kahler structures here</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1481" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1399" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsxRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsxRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1397" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSZzb2x2ZUYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZpbjYmLUYjNiotRlE2JVEjb3BGJ0ZURlYtRmluNiQtRiM2Ji1GUTYlUSdER2luZm9GJ0ZURlYtRmluNiQtRiM2KC1GUTYlUSgmIzk2OTsyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZfcUZORk5GYnAtRlE2JVEiYkYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmhxLUkjbW5HRiQ2JFEiMEYnRk5GX3FGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZfcUZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGX3FGTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGSy1GUTYlUSZzb2x2ZUYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZpbjYmLUYjNiotRlE2JVEjb3BGJ0ZURlYtRmluNiQtRiM2Ji1GUTYlUSdER2luZm9GJ0ZURlYtRmluNiQtRiM2KC1GUTYlUSgmIzk2OTsyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRicvJStleGVjdXRhYmxlR0Y5Rk5GTkZfcUZORk5GYnAtRlE2JVEiYkYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmhxLUkjbW5HRiQ2JFEiMEYnRk5GX3FGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZfcUZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGX3FGTg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUYsNigtSSNtaUdGJDYlUSJSRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUkmbWZyYWNHRiQ2KC1GLDYmLUYxNiVRJyYjOTU1O0YnL0Y1RkJGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+LUYsNigtRjE2JVEiYkYnRjRGNy1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRmVvLUYxNiVRInBGJ0Y0RjdGZ25Gam5GPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3AvJSliZXZlbGxlZEdGQkZnbkZqbkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GZG8vRlNRLDAuMzMzMzMzM2VtRictRiw2KEZeb0Y6Rl5vRmduRmpuRj5GZHAtRiw2KEZnb0Y6RmdvRmduRmpuRj5GZHAtRiw2KC1GMTYlUSJyRidGNEY3RjotRiw2KC1GLDYoLUYxNiVRJ1Jvb3RPZkYnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk1GZG9GZm8tRiM2JC1GLDYoLUYsNiYtRiw2JC1JJW1zdXBHRiQ2JS1GMTYlUSNfWkYnRjRGNy1JI21uR0YkNiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y+LUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGZnMtRlxzNiRRIjNGJ0Y+Rj5GZHAtRiw2KC1GMTYlUSZsYWJlbEYnRjRGN0Y6LUYxNiVRJV9MNjFGJ0Y0RjdGZ25Gam5GPkZnbkZqbkY+Rj5GZ25Gam5GPkZhb0Znb0Zhb0Zeb0Y+RmduRmpuRj5GZHAtRiw2KC1GMTYlUSJ0RidGNEY3RjpGZXRGZ25Gam5GPkZkcC1GLDYoLUYxNiVRJyYjOTQ5O0YnRmZuRj5GOi1GVTYoLUYsNihGW3NGYW8tRiM2JC1GLDYmLUYsNiYtRmZyNiVGXm9GW3NGX3NGYW8tRmZyNiVGZ29GW3NGX3NGPi1GOzYtUSIrRidGPkZARkNGRUZHRklGS0ZNRmVzRmdzLUYsNiQtRmZyNiVGWUZbc0Zfc0Y+Rj5GPkZnbkZqbkY+LUYsNipGXm9GYW9GZ29GYW9GZXRGZ25Gam5GPkZqb0ZdcEZgcEZicEZnbkZqbkY+RmRwLUYsNihGWUY6RllGZ25Gam5GPkZnbkZqbkY+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCkvSSJSRzYiKihJJ2xhbWJkYUdGJSIiIkkiYkdGJSEiIkkicEdGJUYqL0YpRikvRitGKy9JInJHRiUqKC1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYkLCYqJClJI19aR0YzIiIjRihGKCIiJEYqL0kmbGFiZWxHRjNJJV9MNjFHRiVGKEYrRihGKUYoL0kidEdGJUZBL0koZXBzaWxvbkdGJSwkKixGO0YoLCYqJilGKUY7RigpRitGO0YoRigqJClGJ0Y7RihGKEYoRilGKkYrRipGQUYqRigvRidGJw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1338" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2KS1GLDYlUSNvcEYnRjRGNy1GOzYkLUYjNiUtRiw2JVEnREdpbmZvRidGNEY3LUY7NiQtRiM2Jy1GLDYlUSkmb21lZ2E7MkYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGZm4vJSpzeW1tZXRyaWNHRmZuLyUobGFyZ2VvcEdGZm4vJS5tb3ZhYmxlbGltaXRzR0Zmbi8lJ2FjY2VudEdGZm4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RidGK0ZYRlhGWEZYRlQtRiw2JVEiYkYnRjRGNy1GVTYtUSsmTm90RXF1YWw7RidGWEZaL0ZobkZmbkZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjc3Nzc3OGVtRicvRmdvRmVwLUkjbW5HRiQ2JFEiMEYnRlhGWEZYLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRlhGWEYrLyUrZXhlY3V0YWJsZUdGZm5GWA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2KS1GLDYlUSNvcEYnRjRGNy1GOzYkLUYjNiUtRiw2JVEnREdpbmZvRidGNEY3LUY7NiQtRiM2Jy1GLDYlUSkmb21lZ2E7MkYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGZm4vJSpzeW1tZXRyaWNHRmZuLyUobGFyZ2VvcEdGZm4vJS5tb3ZhYmxlbGltaXRzR0Zmbi8lJ2FjY2VudEdGZm4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RidGK0ZYRlhGWEZYRlQtRiw2JVEiYkYnRjRGNy1GVTYtUSsmTm90RXF1YWw7RidGWEZaL0ZobkZmbkZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjc3Nzc3OGVtRicvRmdvRmVwLUkjbW5HRiQ2JFEiMEYnRlhGWEZYLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRlhGWEYrLyUrZXhlY3V0YWJsZUdGZm5GWA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNjItRiM2KC1JI21pR0YkNiVRIlJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlNGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZALUY9Ni1RIixGJ0ZARkIvRkZGOEZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRictRiM2KC1GMzYlUSJiRidGNkY5RjxGX29GVkZZRkBGZW4tRiM2KC1GMzYlUSJwRidGNkY5RjwtSSNtbkdGJDYkUSIwRidGQEZWRllGQEZlbi1GIzYoLUYzNiVRInJGJ0Y2RjlGPEZdcEZWRllGQEZlbi1GIzYoLUYzNiVRInRGJ0Y2RjlGPEZicEZWRllGQEZlbi1GIzYoLUYzNiVRJyYjOTQ5O0YnL0Y3RkRGQEY8RmdvRlZGWUZARmVuLUYjNigtRjM2JVEnJiM5NTU7RidGanBGQEY8LUYjNiYtRiM2KC1GMzYlUSdSb290T2ZGJ0Y2RjktRj02LVEwJkFwcGx5RnVuY3Rpb247RidGQEZCRkVGR0ZJRktGTUZPRmluL0ZVRmpuLUYsNiQtRiM2Ji1GIzYmLUYjNiQtSSVtc3VwR0YkNiUtRjM2JVEjX1pGJ0Y2RjktRmhvNiRRIjJGJ0ZALyUxc3VwZXJzY3JpcHRzaGlmdEdGam9GQC1GPTYtUSIrRidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmJzLUZobzYkUSIxRidGQEZARlZGWUZARkBGVkZZRkAtRj02LVExJkludmlzaWJsZVRpbWVzO0YnRkBGQkZFRkdGSUZLRk1GT0ZpbkZqcUZdcEZARlZGWUZARlZGWUZARkAvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmVuLUYsNiYtRiM2Mi1GIzYoRjJGPEZicUZWRllGQEZlbkZdb0Zlbi1GIzYoRmRvRjxGZG9GVkZZRkBGZW5GW3BGZW5GYHBGZW5GZXBGZW4tRiM2KEZdcUY8Rl1xRlZGWUZARlZGWUZARkBGanNGXXRGVkZZRkA=">NiQ8KS9JIlJHNiJGJS9JImJHRiZGKC9JInBHRiYiIiEvSSJyR0YmRi0vSSJ0R0YmRi8vSShlcHNpbG9uR0YmRisvSSdsYW1iZGFHRiYqJi1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJjYjLCYqJClJI19aR0Y3IiIjIiIiRkBGQEZARkBGLUZAPCkvRiVGNUYnL0YqRipGLEYuRjAvRjNGMw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1333" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">No real solutions, so no SKT</Font></Text-field>
</Input>
</Group>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1331" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">r=0</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1383" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1493" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNzc3JDclIiIiIiIjIiImSSJwR0YkNyQ3JUYzIiIkRjUsJEY2ISIiNyQ3JUY0IiIlRjVGOjckNyVGOUY+RjVGNjckNyVGM0YrRjMsJkkoZXBzaWxvbkdGJEYzSSJzR0YkRjM3JDclRjNGK0Y0SSdsYW1iZGFHRiQ3JDclRjNGK0Y5Rkg3JDclRjNGK0Y+LCYqJiNGM0Y0RjNGREYzRjtGRUY7NyQ3JUY0RitGMywkRkhGOzckNyVGNEYrRjRGQzckNyVGNEYrRjksJkZORjNGRUYzNyQ3JUY0RitGPkZINyQ3JUY5RitGM0ZINyQ3JUY5RitGNEZXNyQ3JUY5RitGOUZDNyQ3JUY5RitGPkZSNyQ3JUY+RitGM0ZNNyQ3JUY+RitGNEZINyQ3JUY+RitGOUZINyQ3JUY+RitGPkZDNyQ3JUY1RitGNUZE</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1392" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUkjbXNHRiQ2I1EnSmFjb2JpRidGZnBGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZecEZpbkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUkjbXNHRiQ2I1EnSmFjb2JpRidGZnBGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZecEZpbkZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1389" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcby1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGW3BGXXBGXG8tRiw2JVEjZjNGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZkcC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRltwRl1wLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GanBGMkYyRmhvLUYsNiVRImJGJ0ZobkZqbi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRlA2JC1GIzYyLUYsNiVRI2Y1RidGaG5Gam5GXG9GYm9GZW9GXG9GZ3FGXG9GaG8tRiw2JVEjZjZGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZqcUZcb0YyRjIvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI7RidGMkY5L0Y8RmluRj1GP0ZBRkNGRUZfb0ZKRl1yRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcby1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGW3BGXXBGXG8tRiw2JVEjZjNGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZkcC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRltwRl1wLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GanBGMkYyRmhvLUYsNiVRImJGJ0ZobkZqbi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRlA2JC1GIzYyLUYsNiVRI2Y1RidGaG5Gam5GXG9GYm9GZW9GXG9GZ3FGXG9GaG8tRiw2JVEjZjZGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZqcUZcb0YyRjIvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI7RidGMkY5L0Y8RmluRj1GP0ZBRkNGRUZfb0ZKRl1yRjI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1GIzYmLUYsNiVRI2YxRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWkZTRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpuLUYjNiYtRiw2JVEjZjJGJ0YvRjJGVkZeb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiM2Ji1GLDYlUSNmM0YnRi9GMkZWRmZvRjlGYW8tRiM2Ji1GLDYlUSNmNEYnRi9GMkZWRltwRjlGZm4tRiM2Ji1GIzYmLUYsNiVRImJGJ0YvRjJGVi1GLDYlUSNmNUYnRi9GMkY5RlZGZXBGOUZmbi1GIzYmLUYjNiZGYnBGVi1GLDYlUSNmNkYnRi9GMkY5RlZGXHFGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFGMTckNyQiIiNGNEYxNyQ3JCIiJEY3ISIiNyQ3JCIiJUY7Rjg3JDckIiImRj5JImJHRiQ3JDckIiInRkJGPw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1387" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1382" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRmVuLUYsNiVRI0owRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShKdGVuc29yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GNUZmby1GLDYlUShjb252ZXJ0RidGL0YyLUZTNiQtRiM2KEZdb0Zlbi1GLDYlUSlER3RlbnNvckYnRi9GMkZlbi1GUzYmLUYjNiYtRlM2Ji1GIzYoLUYsNiNRIUYnLUkjbXNHRiQ2I1EoY29uX2Jhc0YnRmVuLUZgcTYjUShjb3ZfYmFzRidGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLUZTNiYtRiM2JEZccUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRmVuLUYsNiVRI0owRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShKdGVuc29yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GNUZmby1GLDYlUShjb252ZXJ0RidGL0YyLUZTNiQtRiM2KEZdb0Zlbi1GLDYlUSlER3RlbnNvckYnRi9GMkZlbi1GUzYmLUYjNiYtRlM2Ji1GIzYoLUYsNiNRIUYnLUkjbXNHRiQ2I1EoY29uX2Jhc0YnRmVuLUZgcTYjUShjb3ZfYmFzRidGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLUZTNiYtRiM2JEZccUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1385" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKGNvbnZlcnRGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRk9GUS1GVDYkLUYjNigtRiw2JVEoSnRlbnNvckYnRk9GUS1GNjYtUSIsRidGMkY5L0Y8RlBGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0ZPRlFGXG8tRlQ2Ji1GIzYkLUZUNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YyRlxvRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGY3BGZnBGMkYyRlxvLUYsNiVRJ0RHZm9ybUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjlGX29GPUY/RkFGQ0ZFRmBvRkpGXHFGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKGNvbnZlcnRGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRk9GUS1GVDYkLUYjNigtRiw2JVEoSnRlbnNvckYnRk9GUS1GNjYtUSIsRidGMkY5L0Y8RlBGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0ZPRlFGXG8tRlQ2Ji1GIzYkLUZUNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YyRlxvRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGY3BGZnBGMkYyRlxvLUYsNiVRJ0RHZm9ybUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjlGX29GPUY/RkFGQ0ZFRmBvRkpGXHFGMg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiM2MC1GIzYoLUYjNiYtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3VwR0YkNiUtRiw2JVEickYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RJyZwbHVzO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zmby1GWDYlLUYsNiVRInRGJ0ZnbkZpbkZbb0Zfb0Ziby1GXG82JFEiMUYnRjJGMi1GIzYmRltvLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGZnBGam9GMi8lLmxpbmV0aGlja25lc3NHRl9wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxxLyUpYmV2ZWxsZWRHRjFGYnAtRiw2JVEjZjFGJ0ZnbkZpbkYyRmJwLUYsNiVRKyZiaWd3ZWRnZTtGJ0ZnbkZpbkZicC1GLDYlUSNmMkYnRmduRmluRjJGYm8tRiM2KC1GIzYmLUZTNigtRiM2KEZXLUY2Ni1RKCZtaW51cztGJ0YyRjlGO0Y9Rj9GQUZDRkVGZW9GZ29GaG9GYm9GXXBGMkZgcEZocEZqcEZdcUZfcUZicEZhcUYyRmJwRmRxRmJwLUYsNiVRI2YzRidGZ25GaW5GMkZiby1GIzYoLUYjNiZGWkZicEZhcUYyRmJwRmRxRmJwLUYsNiVRI2Y0RidGZ25GaW5GMkZici1GIzYoLUYjNiZGWkZicEZncUYyRmJwRmRxRmJwRmVyRjJGYm8tRiM2KC1GIzYmRl5yRmJwRmdxRjJGYnBGZHFGYnBGXHNGMkZiby1GIzYoLUYjNiZGUkZicEZlckYyRmJwRmRxRmJwRlxzRjJGYm8tRiM2KC1GIzYmLUYsNiVRImJGJ0ZnbkZpbkZicC1GLDYlUSNmNUYnRmduRmluRjJGYnBGZHFGYnAtRiw2JVEjZjZGJ0ZnbkZpbkYyRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjFGMg==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyk3JDckIiIiRiosJCooI0YuRipGLiwoKiQpSSJyR0YkRipGLkYuKiQpSSJ0R0YkRipGLkYuRi5GLkYuRjghIiJGLjckNyRGLiIiJCwkKihGMUYuLChGM0YuRjZGOUYuRi5GLkY4RjlGLjckNyRGLiIiJUY1NyQ3JEYqRjwsJEY1Rjk3JDckRipGQkY9NyQ3JEY8RkJGLzckNyQiIiYiIidJImJHRiQ=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1496" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRKEp0ZW5zb3JGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRKEp0ZW5zb3JGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1393" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEpJm9tZWdhOzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRM0V4dGVyaW9yRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiQtRiw2JVEoJm9tZWdhO0YnL0YwRj1GOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEpJm9tZWdhOzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRM0V4dGVyaW9yRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiQtRiw2JVEoJm9tZWdhO0YnL0YwRj1GOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1494" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GaW42Ji1GIzYsLUZRNiVRI29wRidGVEZWLUZpbjYkLUYjNiYtRlE2JVEnREdpbmZvRidGVEZWLUZpbjYkLUYjNictRlE2JVEoJiM5Njk7MUYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnRk5GTi8lK2V4ZWN1dGFibGVHRjlGTkZORmJwLUYjNiVGYW8tRmluNiQtRiM2JUZoby1GaW42JC1GIzYnLUZRNiVRI05KRidGVEZWRmJwRmhwRlxxRk5GTkZORk5GTkZicC1GUTYlUSJiRidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGZXItSSNtbkdGJDYkUSIwRidGTkZfcUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRk5GTi1GLDYtUSI7RidGTkY3RmVwRjxGPkZARkJGREZGRmZyRkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRl9xRk4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GaW42Ji1GIzYsLUZRNiVRI29wRidGVEZWLUZpbjYkLUYjNiYtRlE2JVEnREdpbmZvRidGVEZWLUZpbjYkLUYjNictRlE2JVEoJiM5Njk7MUYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnRk5GTi8lK2V4ZWN1dGFibGVHRjlGTkZORmJwLUYjNiVGYW8tRmluNiQtRiM2JUZoby1GaW42JC1GIzYnLUZRNiVRI05KRidGVEZWRmJwRmhwRlxxRk5GTkZORk5GTkZicC1GUTYlUSJiRidGVEZWLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGZXItSSNtbkdGJDYkUSIwRidGTkZfcUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRk5GTi1GLDYtUSI7RidGTkY3RmVwRjxGPkZARkJGREZGRmZyRkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRl9xRk4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCkvSSJiRzYiRiQvSSJwR0YlIiIhL0kickdGJUYqL0kic0dGJUYoL0kidEdGJUYuL0koZXBzaWxvbkdGJUYoL0knbGFtYmRhR0YlRig=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1497" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">No solutions because p is nonzero</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1384" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsxRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsxRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1395" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GaW42Ji1GIzYxLUZRNiVRI29wRidGVEZWLUZpbjYkLUYjNiYtRlE2JVEnREdpbmZvRidGVEZWLUZpbjYkLUYjNictRlE2JVEoJiM5Njk7MkYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnRk5GTi8lK2V4ZWN1dGFibGVHRjlGTkZORmJwRmFvLUZpbjYkLUYjNiVGaG8tRmluNiQtRiM2Jy1GUTYlUSkmb21lZ2E7MUYnRlRGVkZicEZocEZccUZORk5GTkZORmJwLUZRNiVRImJGJ0ZURlYtRiw2LVErJk5vdEVxdWFsO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZjci1JI21uR0YkNiRRIjBGJ0ZORmJwLUZRNiVRJyYjOTQ5O0YnL0ZVRjlGTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmJyRmRyRmVyRl9xRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGX3FGTkZOLUYsNi1RIjtGJ0ZORjdGZXBGPEY+RkBGQkZERkZGZHJGSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGX3FGTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GaW42Ji1GIzYxLUZRNiVRI29wRidGVEZWLUZpbjYkLUYjNiYtRlE2JVEnREdpbmZvRidGVEZWLUZpbjYkLUYjNictRlE2JVEoJiM5Njk7MkYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnRk5GTi8lK2V4ZWN1dGFibGVHRjlGTkZORmJwRmFvLUZpbjYkLUYjNiVGaG8tRmluNiQtRiM2Jy1GUTYlUSkmb21lZ2E7MUYnRlRGVkZicEZocEZccUZORk5GTkZORmJwLUZRNiVRImJGJ0ZURlYtRiw2LVErJk5vdEVxdWFsO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZjci1JI21uR0YkNiRRIjBGJ0ZORmJwLUZRNiVRJyYjOTQ5O0YnL0ZVRjlGTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmJyRmRyRmVyRl9xRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGX3FGTkZOLUYsNi1RIjtGJ0ZORjdGZXBGPEY+RkBGQkZERkZGZHJGSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGX3FGTg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCkvSSJiRzYiRiQvSSJwR0YlIiIhL0kickdGJUYqL0kic0dGJUYoL0kidEdGJUYuL0koZXBzaWxvbkdGJUYoL0knbGFtYmRhR0YlRig=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1498" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEkU2x2RidGVEZWLUYsNi1RKiZjb2xvbmVxO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZcby1GUTYlUSZzb2x2ZUYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZibzYmLUYjNjEtRlE2JVEjb3BGJ0ZURlYtRmJvNiQtRiM2Ji1GUTYlUSdER2luZm9GJ0ZURlYtRmJvNiQtRiM2Jy1GUTYlUSgmIzk2OTsyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRidGTkZOLyUrZXhlY3V0YWJsZUdGOUZORk5GW3FGam8tRmJvNiQtRiM2JUZhcC1GYm82JC1GIzYnLUZRNiVRI05KRidGVEZWRltxRmFxRmVxRk5GTkZORk5GW3EtRlE2JVEiYkYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZERltvRl1vLUkjbW5HRiQ2JFEiMEYnRk5GW3EtRlE2JVEnJiM5NDk7RicvRlVGOUZOLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tRlxzNiRRIjFGJ0ZORmhxRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGaHFGTkZOLUYsNi1RIjtGJ0ZORjdGXnFGPEY+RkBGQkZERkZGXW9GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGaHFGTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEkU2x2RidGVEZWLUYsNi1RKiZjb2xvbmVxO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZcby1GUTYlUSZzb2x2ZUYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZibzYmLUYjNjEtRlE2JVEjb3BGJ0ZURlYtRmJvNiQtRiM2Ji1GUTYlUSdER2luZm9GJ0ZURlYtRmJvNiQtRiM2Jy1GUTYlUSgmIzk2OTsyRidGVEZWLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRlE2I1EhRidGTkZOLyUrZXhlY3V0YWJsZUdGOUZORk5GW3FGam8tRmJvNiQtRiM2JUZhcC1GYm82JC1GIzYnLUZRNiVRI05KRidGVEZWRltxRmFxRmVxRk5GTkZORk5GW3EtRlE2JVEiYkYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZERltvRl1vLUkjbW5HRiQ2JFEiMEYnRk5GW3EtRlE2JVEnJiM5NDk7RicvRlVGOUZOLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tRlxzNiRRIjFGJ0ZORmhxRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGaHFGTkZOLUYsNi1RIjtGJ0ZORjdGXnFGPEY+RkBGQkZERkZGXW9GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGaHFGTg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGVEZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGVEZXRjk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1386" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A3.3</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1121" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZSLUkjbWlHRiQ2JlElRnJlZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEifkYnRjIvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk8tRiw2JlEqaW1hZ2luYXJ5RidGL0YyRjVGOC1GLDYmUSZzcGxpdEYnRi9GMkY1RjgtRiw2JlErcXVhdGVybmlvbkYnRi9GMkY1RjgtRiw2JlEic0YnRi9GMkY1RjgtRiw2JlEkYXJlRidGL0YyRjVGOC1GLDYmUS5wYXJhbWV0ZXJpc2VkRidGL0YyRjVGOC1GLDYmUSNhc0YnRi9GMkY1RjgtRiw2JlEicEYnRi9GMkY1LUY5Ni5RIj1GJ0YyRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yNzc3Nzc4ZW1GJy9GUUZoby1GLDYmUSJNRidGL0YyRjUtRjk2LlEnJnNkb3Q7RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQLUYsNiZRImlGJ0YvRjJGNS1GOTYuUSIrRidGMkY8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGZ3AtRiw2JlEiTEYnRi9GMkY1Rl1wLUYsNiZRImpGJ0YvRjJGNUZjcC1GLDYmUSJLRidGL0YyRjVGXXAtRiw2JlEia0YnRi9GMkY1LUY5Ni5RIixGJ0YyRjxGPi9GQkYxRkNGRUZHRklGS0ZNL0ZRUSwwLjMzMzMzMzNlbUYnRjgtRiw2JlEidUYnRi9GMkY1RmRvLUYsNiZRKCYjOTQ1OzFGJ0YvRjJGNUZdcEZgcEZjcC1GLDYmUSgmIzk0NTsyRidGL0YyRjVGXXBGXHFGY3AtRiw2JlEoJiM5NDU7M0YnRi9GMkY1Rl1wRmJxRjIvJStleGVjdXRhYmxlR0YxLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0Y8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZSLUkjbWlHRiQ2JlElRnJlZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEifkYnRjIvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk8tRiw2JlEqaW1hZ2luYXJ5RidGL0YyRjVGOC1GLDYmUSZzcGxpdEYnRi9GMkY1RjgtRiw2JlErcXVhdGVybmlvbkYnRi9GMkY1RjgtRiw2JlEic0YnRi9GMkY1RjgtRiw2JlEkYXJlRidGL0YyRjVGOC1GLDYmUS5wYXJhbWV0ZXJpc2VkRidGL0YyRjVGOC1GLDYmUSNhc0YnRi9GMkY1RjgtRiw2JlEicEYnRi9GMkY1LUY5Ni5RIj1GJ0YyRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yNzc3Nzc4ZW1GJy9GUUZoby1GLDYmUSJNRidGL0YyRjUtRjk2LlEnJnNkb3Q7RidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQLUYsNiZRImlGJ0YvRjJGNS1GOTYuUSIrRidGMkY8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGZ3AtRiw2JlEiTEYnRi9GMkY1Rl1wLUYsNiZRImpGJ0YvRjJGNUZjcC1GLDYmUSJLRidGL0YyRjVGXXAtRiw2JlEia0YnRi9GMkY1LUY5Ni5RIixGJ0YyRjxGPi9GQkYxRkNGRUZHRklGS0ZNL0ZRUSwwLjMzMzMzMzNlbUYnRjgtRiw2JlEidUYnRi9GMkY1RmRvLUYsNiZRKCYjOTQ1OzFGJ0YvRjJGNUZdcEZgcEZjcC1GLDYmUSgmIzk0NTsyRidGL0YyRjVGXXBGXHFGY3AtRiw2JlEoJiM5NDU7M0YnRi9GMkY1Rl1wRmJxRjIvJStleGVjdXRhYmxlR0YxLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0Y8</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L876" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L926" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2XG8tRlA2Ji1GIzYoLUYsNiVRI2VlRidGL0YyLUY2Ni5RIixGJ0YvRjJGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNpaUYnRi9GMkYvLyUrZXhlY3V0YWJsZUdGPUYyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEoJiM5NDU7MUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam4tRiw2JVEiZUYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwLUYsNiVRIk1GJ0YvRjJGXnAtRiw2JVEjaWVGJ0YvRjItRjY2LUZnbkY5RjtGaG5GQEZCRkRGRkZIRmluRltvLUZQNiYtRiM2KEZYRmVuLUYsNiVRI2pqRidGL0YyRi9GYG9GMkY5RmJvRmVvRmhvLUY2Ni5RKCZtaW51cztGJ0YvRjJGO0Y+RkBGQkZERkZGSEZocEZqcC1GLDYlUSgmIzk0NTsyRidGL0YyLUY2Ni5GYHBGL0YyRjtGPkZARkJGREZGRkhGaW5GYXBGYnBGanEtRiw2JVEiTEYnRi9GMkZgckZecUZhcS1GUDYmLUYjNihGWEZlbi1GLDYlUSNra0YnRi9GMkYvRmBvRjJGOUZib0Zlb0Zob0ZqcS1GLDYlUSgmIzk0NTszRidGL0YyRmByRmJwRmpxLUYsNiVRIktGJ0YvRjJGXnBGXnFGZW4tRlA2Ji1GIzYoRl1vRmVuRmdxRi9GYG9GMkY5RmJvRmVvRmhvRlxzRmByRmJwLUY2Ni5GZ3BGL0YyRjtGPkZARkJGREZGRkhGaHBGanBGX3NGYHJGXnFGYXEtRlA2Ji1GIzYoRl1vRmVuRmlyRi9GYG9GMkY5RmJvRmVvRmhvRmpxRl1yRmByRmJwRmpxRmJyRl5wRl5xRmFxLUZQNiYtRiM2KEZncUZlbkZpckYvRmBvRjJGOUZib0Zlb0Zob0ZbcEZecEZicEZlcEZbcUZecEZecUZgb0Y5RjlGYm9GZW9GYXEtRlA2Ji1GIzYwRlhGZW5GXW9GZW5GZ3FGZW5GaXJGZW5GYnBGZW5GXnFGL0Zgb0YyRjlGYm9GZW8tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2XG8tRlA2Ji1GIzYoLUYsNiVRI2VlRidGL0YyLUY2Ni5RIixGJ0YvRjJGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNpaUYnRi9GMkYvLyUrZXhlY3V0YWJsZUdGPUYyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEoJiM5NDU7MUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam4tRiw2JVEiZUYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwLUYsNiVRIk1GJ0YvRjJGXnAtRiw2JVEjaWVGJ0YvRjItRjY2LUZnbkY5RjtGaG5GQEZCRkRGRkZIRmluRltvLUZQNiYtRiM2KEZYRmVuLUYsNiVRI2pqRidGL0YyRi9GYG9GMkY5RmJvRmVvRmhvLUY2Ni5RKCZtaW51cztGJ0YvRjJGO0Y+RkBGQkZERkZGSEZocEZqcC1GLDYlUSgmIzk0NTsyRidGL0YyLUY2Ni5GYHBGL0YyRjtGPkZARkJGREZGRkhGaW5GYXBGYnBGanEtRiw2JVEiTEYnRi9GMkZgckZecUZhcS1GUDYmLUYjNihGWEZlbi1GLDYlUSNra0YnRi9GMkYvRmBvRjJGOUZib0Zlb0Zob0ZqcS1GLDYlUSgmIzk0NTszRidGL0YyRmByRmJwRmpxLUYsNiVRIktGJ0YvRjJGXnBGXnFGZW4tRlA2Ji1GIzYoRl1vRmVuRmdxRi9GYG9GMkY5RmJvRmVvRmhvRlxzRmByRmJwLUY2Ni5GZ3BGL0YyRjtGPkZARkJGREZGRkhGaHBGanBGX3NGYHJGXnFGYXEtRlA2Ji1GIzYoRl1vRmVuRmlyRi9GYG9GMkY5RmJvRmVvRmhvRmpxRl1yRmByRmJwRmpxRmJyRl5wRl5xRmFxLUZQNiYtRiM2KEZncUZlbkZpckYvRmBvRjJGOUZib0Zlb0Zob0ZbcEZecEZicEZlcEZbcUZecEZecUZgb0Y5RjlGYm9GZW9GYXEtRlA2Ji1GIzYwRlhGZW5GXW9GZW5GZ3FGZW5GaXJGZW5GYnBGZW5GXnFGL0Zgb0YyRjlGYm9GZW8tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L923" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjTExGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEoREdzZXR1cEYnRi9GMi1GUzYkLUYjNihGK0ZaLUZTNiYtRiM2JC1GLDYlUSJlRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZaLUZTNiYtRiM2JC1GLDYlUSJmRidGL0YyRjlGOUZicEZlcEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjTExGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRM1N0cnVjdHVyZUVxdWF0aW9uc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEoREdzZXR1cEYnRi9GMi1GUzYkLUYjNihGK0ZaLUZTNiYtRiM2JC1GLDYlUSJlRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZaLUZTNiYtRiM2JC1GLDYlUSJmRidGL0YyRjlGOUZicEZlcEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZfb0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+VkNHNiI=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1122" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcby1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGW3BGXXBGXG8tRiw2JVEjZjNGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZkcC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRltwRl1wLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GanBGMkYyRmhvLUYsNiVRImJGJ0ZobkZqbi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRlA2JC1GIzYyLUYsNiVRI2Y1RidGaG5Gam5GXG9GYm9GZW9GXG9GZ3FGXG9GaG8tRiw2JVEjZjZGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZqcUZcb0YyRjIvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI7RidGMkY5L0Y8RmluRj1GP0ZBRkNGRUZfb0ZKRl1yRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcby1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGW3BGXXBGXG8tRiw2JVEjZjNGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZkcC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRltwRl1wLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GanBGMkYyRmhvLUYsNiVRImJGJ0ZobkZqbi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRlA2JC1GIzYyLUYsNiVRI2Y1RidGaG5Gam5GXG9GYm9GZW9GXG9GZ3FGXG9GaG8tRiw2JVEjZjZGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZqcUZcb0YyRjIvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI7RidGMkY5L0Y8RmluRj1GP0ZBRkNGRUZfb0ZKRl1yRjI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1GIzYmLUYsNiVRI2YxRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWkZTRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqbi1GIzYmLUYsNiVRI2YyRidGL0YyRlZGXm9GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmluRltvLUYjNiYtRiw2JVEjZjNGJ0YvRjJGVkZmb0Y5RmFvLUYjNiYtRiw2JVEjZjRGJ0YvRjJGVkZbcEY5RmZuLUYjNigtRiw2JVEiYkYnRi9GMkZWLUYsNiVRI2Y1RidGL0YyRlZGY3BGOUZmbi1GIzYoRmBwRlYtRiw2JVEjZjZGJ0YvRjJGVkZocEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFGMTckNyQiIiNGNEYxNyQ3JCIiJEY3ISIiNyQ3JCIiJUY7Rjg3JDckIiImRj5JImJHRiQ3JDckIiInRkJGPw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1267" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">To avoid complicated expressions we can use the endomorphism freedom to fix q=i, i.e. t=1,r=0</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1266" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGZHBGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GaHBGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GaHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQ3MDE0NzMxMEYnRlx0Rl90Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGZHBGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GaHBGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GaHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQ3MDE0NzMxMEYnRlx0Rl90Rjk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1126" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRmVuLUYsNiVRI0owRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShKdGVuc29yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GNUZmby1GLDYlUShjb252ZXJ0RidGL0YyLUZTNiQtRiM2KEZdb0Zlbi1GLDYlUSlER3RlbnNvckYnRi9GMkZlbi1GUzYmLUYjNiYtRlM2Ji1GIzYoLUYsNiNRIUYnLUkjbXNHRiQ2I1EoY29uX2Jhc0YnRmVuLUZgcTYjUShjb3ZfYmFzRidGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLUZTNiYtRiM2JEZccUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRmVuLUYsNiVRI0owRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShKdGVuc29yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GNUZmby1GLDYlUShjb252ZXJ0RidGL0YyLUZTNiQtRiM2KEZdb0Zlbi1GLDYlUSlER3RlbnNvckYnRi9GMkZlbi1GUzYmLUYjNiYtRlM2Ji1GIzYoLUYsNiNRIUYnLUkjbXNHRiQ2I1EoY29uX2Jhc0YnRmVuLUZgcTYjUShjb3ZfYmFzRidGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLUZTNiYtRiM2JEZccUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1124" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKGNvbnZlcnRGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRk9GUS1GVDYkLUYjNigtRiw2JVEoSnRlbnNvckYnRk9GUS1GNjYtUSIsRidGMkY5L0Y8RlBGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0ZPRlFGXG8tRlQ2Ji1GIzYkLUZUNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YyRlxvRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGY3BGZnBGMkYyRlxvLUYsNiVRJ0RHZm9ybUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjlGX29GPUY/RkFGQ0ZFRmBvRkpGXHFGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKGNvbnZlcnRGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRk9GUS1GVDYkLUYjNigtRiw2JVEoSnRlbnNvckYnRk9GUS1GNjYtUSIsRidGMkY5L0Y8RlBGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0ZPRlFGXG8tRlQ2Ji1GIzYkLUZUNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YyRlxvRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGY3BGZnBGMkYyRlxvLUYsNiVRJ0RHZm9ybUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjlGX29GPUY/RkFGQ0ZFRmBvRkpGXHFGMg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiM2KC1GIzYoLUYsNiVRI2YxRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS0Zlbi1GLDYlUSsmYmlnd2VkZ2U7RidGU0ZVRlctRiw2JVEjZjJGJ0ZTRlVGMi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmFvLUYjNigtRiw2JVEjZjNGJ0ZTRlVGV0ZnbkZXLUYsNiVRI2Y0RidGU0ZVRjJGXW8tRiM2Ki1GLDYlUSJiRidGU0ZVRlctRiw2JVEjZjVGJ0ZTRlVGV0ZnbkZXLUYsNiVRI2Y2RidGU0ZVRjJGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyU3JDckIiIiRipGLjckNyQiIiQiIiVGLjckNyQiIiYiIidJImJHRiQ=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L882" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUScmIzk2OTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZbcEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZbcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUScmIzk2OTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZbcEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZbcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5Njk7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYwLUYsNiVRKCYjOTQ1OzFGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqbi1GLDYlUSJiRidGL0YyRmZuLUYsNiVRI2YxRidGL0YyRmZuLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGZm4tRiw2JVEjZjJGJ0YvRjJGZm5GYm9GZm4tRiw2JVEjZjVGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYwLUYsNiVRIk1GJ0YvRjJGZm5GXG9GZm5GX29GZm5GYm9GZm5GZW9GZm5GYm9GZm4tRiw2JVEjZjZGJ0YvRjJGOUZbcC1GIzYwLUYsNiVRKCYjOTQ1OzJGJ0YvRjJGZm5GXG9GZm5GX29GZm5GYm9GZm4tRiw2JVEjZjNGJ0YvRjJGZm5GYm9GZm5GaG9GOUZbcC1GIzYwLUYsNiVRIkxGJ0YvRjJGZm5GXG9GZm5GX29GZm5GYm9GZm5GW3FGZm5GYm9GZm5GY3BGOUZbcC1GIzYwLUYsNiVRKCYjOTQ1OzNGJ0YvRjJGZm5GXG9GZm5GX29GZm5GYm9GZm4tRiw2JVEjZjRGJ0YvRjJGZm5GYm9GZm5GaG9GOUZbcC1GIzYwLUYsNiVRIktGJ0YvRjJGZm5GXG9GZm5GX29GZm5GYm9GZm5GaHFGZm5GYm9GZm5GY3BGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYwRmVxRmZuRlxvRmZuRmVvRmZuRmJvRmZuRltxRmZuRmJvRmZuRmhvRjlGYHItRiM2MEZdckZmbkZcb0ZmbkZlb0ZmbkZib0ZmbkZbcUZmbkZib0ZmbkZjcEY5RltwLUYjNjBGaHBGZm5GXG9GZm5GZW9GZm5GYm9GZm5GaHFGZm5GYm9GZm5GaG9GOUZbcC1GIzYwRmBxRmZuRlxvRmZuRmVvRmZuRmJvRmZuRmhxRmZuRmJvRmZuRmNwRjlGW3AtRiM2MEZZRmZuRlxvRmZuRltxRmZuRmJvRmZuRmhxRmZuRmJvRmZuRmhvRjlGW3AtRiM2MEZgcEZmbkZcb0ZmbkZbcUZmbkZib0ZmbkZocUZmbkZib0ZmbkZjcEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIkNy43JDclIiIiIiIjIiImLCQqJkknYWxwaGExR0YkRi5JImJHRiRGLiEiIjckNyVGLkYvIiInLCQqJkkiTUdGJEYuRjRGLkY1NyQ3JUYuRipGMCwkKiZJJ2FscGhhMkdGJEYuRjRGLkY1NyQ3JUYuRipGOCwkKiZJIkxHRiRGLkY0Ri5GNTckNyVGLiIiJUYwLCQqJkknYWxwaGEzR0YkRi5GNEYuRjU3JDclRi5GSEY4LCQqJkkiS0dGJEYuRjRGLkY1NyQ3JUYvRipGMEZKNyQ3JUYvRipGOEZPNyQ3JUYvRkhGMEY+NyQ3JUYvRkhGOEZDNyQ3JUYqRkhGMEYxNyQ3JUYqRkhGOEY5</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L877" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsxRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsxRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5Njk7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Mi1JKG1mZW5jZWRHRiQ2JC1GIzYuLUYjNigtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUklbXN1cEdGJDYlLUYsNiVRIk1GJ0YvRjJGWC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZm4tRiw2JVEiYkYnRi9GMkY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRiM2KEZYRmZuLUZdbzYlLUYsNiVRIkxGJ0YvRjJGWEZib0ZmbkZlb0Y5RmhvLUYjNihGWEZmbi1GXW82JS1GLDYlUSJLRidGL0YyRlhGYm9GZm5GZW9GOUZoby1GIzYoRlhGZm4tRl1vNiUtRiw2JVEoJiM5NDU7MUYnRi9GMkZYRmJvRmZuRmVvRjlGaG8tRiM2KEZYRmZuLUZdbzYlLUYsNiVRKCYjOTQ1OzJGJ0YvRjJGWEZib0ZmbkZlb0Y5RmhvLUYjNihGWEZmbi1GXW82JS1GLDYlUSgmIzk0NTszRidGL0YyRlhGYm9GZm5GZW9GOUY5RjlGZm4tRiw2JVEjZjFGJ0YvRjJGZm4tRiw2JVErJmJpZ3dlZGdlO0YnRi9GMkZmbi1GLDYlUSNmMkYnRi9GMkZmbkZkckZmbi1GLDYlUSNmM0YnRi9GMkZmbkZkckZmbi1GLDYlUSNmNEYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIlNyM3JDcmIiIiIiIjIiIkRiosLiooRi9GLilJIk1HRiRGL0YuSSJiR0YkRi5GLiooRi9GLilJIkxHRiRGL0YuRjVGLkYuKihGL0YuKUkiS0dGJEYvRi5GNUYuRi4qKEYvRi4pSSdhbHBoYTFHRiRGL0YuRjVGLkYuKihGL0YuKUknYWxwaGEyR0YkRi9GLkY1Ri5GLiooRi9GLilJJ2FscGhhM0dGJEYvRi5GNUYuRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L925" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsyRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsyRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5Njk7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ni1GLDYlUSIwRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWC1GLDYlUSNmMUYnRi9GMkZULUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGVC1GLDYlUSNmMkYnRi9GMkZURmduRlQtRiw2JVEjZjNGJ0YvRjJGVEZnbkZULUYsNiVRI2Y0RidGL0YyRlRGZ25GVC1GLDYlUSNmNUYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiImNyM3JDcnIiIiIiIjIiIkIiIlRioiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1533" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRKEp0ZW5zb3JGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRKEp0ZW5zb3JGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1132" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnREdpbmZvRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUScmIzk2OTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Zcb0Y5RjktRjY2LVEiO0YnRjlGO0Zhb0ZARkJGREZGRkhGYm9GTUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnREdpbmZvRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUScmIzk2OTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Zcb0Y5RjktRjY2LVEiO0YnRjlGO0Zhb0ZARkJGREZGRkhGYm9GTUZcb0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUYjNiYtRiw2JVEiS0YnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmduLUYsNiVRImJGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZuL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JVEiTUYnRi9GMkZZRmluRjlGXG8tRiM2Ji1GLDYlUSgmIzk0NTsyRidGL0YyRllGaW5GOUZcby1GIzYmLUYsNiVRKCYjOTQ1OzNGJ0YvRjJGWUZpbkY5RlxvLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdwRlQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZcby1GIzYnRmNwLUYjNiYtRiw2JVEiTEYnRi9GMkZZRmluRjlGaXBGXHFGOUZcby1GIzYnRmNwLUYjNiYtRiw2JVEoJiM5NDU7MUYnRi9GMkZZRmluRjlGaXBGXHFGOUZcby1GIzYnRmNwRlxwRmlwRlxxRjlGaXBGXHFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZpcEZccUY5">PCoqJkkiS0c2IiIiIkkiYkdGJUYmKiZJIk1HRiVGJkYnRiYqJkknYWxwaGEyR0YlRiZGJ0YmKiZJJ2FscGhhM0dGJUYmRidGJiwkRiMhIiIsJComSSJMR0YlRiZGJ0YmRi8sJComSSdhbHBoYTFHRiVGJkYnRiZGLywkRixGLw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1131" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEtU3VtS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEqS2FlaGxlckVxRidGL0YyLUklbXN1cEdGJDYlLUZTNiYtRiM2JS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GaW82JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiVGV0Zeb0Y5RjlGXm9GOUY5LUY2Ni1RIjtGJ0Y5RjtGYnBGQEZCRkRGRkZIRmNwRk1GXm9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEtU3VtS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEqS2FlaGxlckVxRidGL0YyLUklbXN1cEdGJDYlLUZTNiYtRiM2JS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GaW82JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiVGV0Zeb0Y5RjlGXm9GOUY5LUY2Ni1RIjtGJ0Y5RjtGYnBGQEZCRkRGRkZIRmNwRk1GXm9GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtU3VtS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYuLUYjNigtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUklbXN1cEdGJDYlLUYsNiVRIktGJ0YvRjJGUy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGVy1GaG42JS1GLDYlUSJiRidGL0YyRlNGXW9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvLUYjNiYtRmhuNiUtRiw2JVEiTUYnRi9GMkZTRl1vRldGYG9GOUZlby1GIzYmLUZobjYlLUYsNiVRKCYjOTQ1OzJGJ0YvRjJGU0Zdb0ZXRmBvRjlGZW8tRiM2KEZTRlctRmhuNiUtRiw2JVEoJiM5NDU7M0YnRi9GMkZTRl1vRldGYG9GOUZlby1GIzYmLUZobjYlLUYsNiVRIkxGJ0YvRjJGU0Zdb0ZXRmBvRjlGZW8tRiM2Ji1GaG42JS1GLDYlUSgmIzk0NTsxRidGL0YyRlNGXW9GV0Zgb0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LC4qKCIiIyIiIilJIktHNiJGJEYlKUkiYkdGKEYkRiVGJSomKUkiTUdGKEYkRiVGKUYlRiUqJilJJ2FscGhhMkdGKEYkRiVGKUYlRiUqKEYkRiUpSSdhbHBoYTNHRihGJEYlRilGJUYlKiYpSSJMR0YoRiRGJUYpRiVGJSomKUknYWxwaGExR0YoRiRGJUYpRiVGJQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1128" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElc29sc0YnRlRGVi1GLDYtUSomY29sb25lcTtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGXG8tRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GYm82Ji1GIzYtLUZRNiVRI29wRidGVEZWLUZibzYkLUYjNiYtRlE2JVEnREdpbmZvRidGVEZWLUZibzYkLUYjNigtRlE2JVEoJiM5Njk7MkYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnLyUrZXhlY3V0YWJsZUdGOUZORk5GaHFGTkZORltxRmpvLUZibzYkLUYjNiZGYXAtRmJvNiQtRiM2KC1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZocUZORk5GaHFGTkZORltxLUZRNiVRImJGJ0ZURlYtRiw2LVErJk5vdEVxdWFsO0YnRk5GN0Y6RjxGPkZARkJGREZbb0Zdby1JI21uR0YkNiRRIjBGJ0ZORmhxRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGaHFGTkZORkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRmhxRk4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElc29sc0YnRlRGVi1GLDYtUSomY29sb25lcTtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGXG8tRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GYm82Ji1GIzYtLUZRNiVRI29wRidGVEZWLUZibzYkLUYjNiYtRlE2JVEnREdpbmZvRidGVEZWLUZibzYkLUYjNigtRlE2JVEoJiM5Njk7MkYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnLyUrZXhlY3V0YWJsZUdGOUZORk5GaHFGTkZORltxRmpvLUZibzYkLUYjNiZGYXAtRmJvNiQtRiM2KC1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZocUZORk5GaHFGTkZORltxLUZRNiVRImJGJ0ZURlYtRiw2LVErJk5vdEVxdWFsO0YnRk5GN0Y6RjxGPkZARkJGREZbb0Zdby1JI21uR0YkNiRRIjBGJ0ZORmhxRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGaHFGTkZORkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRmhxRk4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Mi1GIzYoLUYsNiVRIktGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXG8tRiw2JVEoJiM5NDU7MkYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmFvRmRvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRIkxGJ0YvRjJGWS1GLDYlUSgmIzk0NTszRidGL0YyRmFvRmRvRjlGZm8tRiM2KC1GLDYlUSJNRidGL0YyRlktRiM2KC1GLDYlUSdSb290T2ZGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmpvL0ZORltwLUZQNiQtRiM2Ji1GIzYqLUklbXN1cEdGJDYlLUYsNiVRI19aRidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tRiM2JkZgci1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNxLUZbcjYlRmNwRmByRmRyRjlGZ3ItRiM2JkZgckZccy1GW3I2JUZeb0ZgckZkckY5RmdyLUZbcjYlLUYsNiVRKCYjOTQ1OzFGJ0YvRjJGYHJGZHJGOUZhb0Zkb0Y5RjlGYW9GZG9GOUZhb0Zkb0Y5RmZvLUYjNihGZ3NGWUZnc0Zhb0Zkb0Y5RmZvLUYjNihGXm9GWUZeb0Zhb0Zkb0Y5RmZvLUYjNihGY3BGWUZjcEZhb0Zkb0Y5RmZvLUYjNigtRiw2JVEiYkYnRi9GMkZZRmJ0RmFvRmRvRjlGYW9GZG9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zhb0Zkb0Y5">PCkvSSJLRzYiLCRJJ2FscGhhMkdGJSEiIi9JIkxHRiVJJ2FscGhhM0dGJS9JIk1HRiUtSSdSb290T2ZHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2IywqKiQpSSNfWkdGMCIiIyIiIkY5KiZGOEY5KUYrRjhGOUY5KiZGOEY5KUYnRjhGOUY5KiQpSSdhbHBoYTFHRiVGOEY5RjkvRkBGQC9GJ0YnL0YrRisvSSJiR0YlRkU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1255" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">This corresponds (in the real case) to </Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JlEoJiM5NDU7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRjIvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiw2JlEoJiM5NDU7MkYnRi9GMkY1RjgtRiw2JlEiS0YnRi9GMkY1RjgtRiw2JlEiTEYnRi9GMkY1RjgtRiw2JlEiTUYnRi9GMkY1RjhGMi8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGPA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JlEoJiM5NDU7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRjIvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiw2JlEoJiM5NDU7MkYnRi9GMkY1RjgtRiw2JlEiS0YnRi9GMkY1RjgtRiw2JlEiTEYnRi9GMkY1RjgtRiw2JlEiTUYnRi9GMkY1RjhGMi8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGPA==</Equation><Font foreground="[255,0,255]">0, so the case is flat (non-interesting). Conclusion: no SKT for this case.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1256" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1632" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us make a comment on why A1.2 has SKT structures, while A2.3 (which is similar in formulae to A1.2) has none. The space of complex structures on V in the first case is the sphere S^2 and the space of SKT is a circle S^1 in it (if we fix u=i). In the second case the space of complex structures is a pseudosphere (two-sheet hyperboloid difeomorphic to the disjoint union of two balls Z_2xB^2). In this case the circle S^1 is imaginary, meaning it meets the real pseudosphere by the empty set. A similar situation happens with A3.5 (vs. A1.4) structures wrt the higher analogs of the SKT condition.</Font></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A3.4</Text-field></Title>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8">\316\265=p=0</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1140" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiMtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY1Rk8tRlM2JC1GIzYjLUYsNiVRLExpZUFsZ2VicmFzRidGL0YyRjlGNUZPLUZTNiQtRiM2Iy1GLDYlUSdUZW5zb3JGJ0YvRjJGOUY1Rk8tRlM2JC1GIzYjLUYsNiVRJlRvb2xzRidGL0YyRjlGNUZPLUZTNiQtRiM2Iy1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRjlGNQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1692" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We let u=u1*i+u2*j (by an endomorphism)</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1139" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="StructureEquations := [[ee, e] = alpha*ee, [ii, e] = alpha*ii, [jj, e] = alpha*jj, [kk, e] = alpha*kk, [ee, ie] = ee*beta+ii*u1+jj*u2, [ii, ie] = -ee*u1+ii*beta+kk*u2, [jj, ie] = ee*u2+jj*beta-kk*u1, [kk, ie] = ii*u2+jj*u1+kk*beta]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYmLUYjNl1wLUZNNiYtRiM2Jy1GLDYlUSNlZUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIixGJ0YyRjkvRjxGWUY9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktRLDAuMzMzMzMzM2VtRictRiw2JVEiZUYnRlhGWi8lK2V4ZWN1dGFibGVHRjFGMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIj1GJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKLUYsNiVRJyYjOTQ1O0YnRi9GMi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGam4vRktGW29GVUZmbi1GTTYmLUYjNictRiw2JVEjaWlGJ0ZYRlpGZm5GXm9GYW9GMkYyRmNvRmZvRmlvRlxwRl9wRmdwRmZuLUZNNiYtRiM2Jy1GLDYlUSNqakYnRlhGWkZmbkZeb0Zhb0YyRjJGY29GZm9GaW9GXHBGX3BGXnFGZm4tRk02Ji1GIzYnLUYsNiVRI2trRidGWEZaRmZuRl5vRmFvRjJGMkZjb0Zmb0Zpb0ZccEZfcEZlcUZmbi1GTTYmLUYjNidGVUZmbi1GLDYlUSNpZUYnRlhGWkZhb0YyRjJGY29GZm9GaW8tRiw2JVEnJiM5NDY7RidGL0YyRl9wRlUtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zmci1GLDYlUSN1MUYnRlhGWkZfcEZncEZici1GLDYlUSN1MkYnRlhGWkZfcEZecUZmbi1GTTYmLUYjNidGZ3BGZm5GXHJGYW9GMkYyRmNvRmZvRmlvRl9yRl9wRmdwLUY2Ni1RKCZtaW51cztGJ0YyRjlGO0Y9Rj9GQUZDRkVGZXJGZ3JGaHJGX3BGVUZickZbc0ZfcEZlcUZmbi1GTTYmLUYjNidGXnFGZm5GXHJGYW9GMkYyRmNvRmZvRmlvRl9yRl9wRl5xRmJzRmhyRl9wRmVxRmJyRltzRl9wRlVGZm4tRk02Ji1GIzYnRmVxRmZuRlxyRmFvRjJGMkZjb0Zmb0Zpb0ZfckZfcEZlcUZickZockZfcEZecUZickZbc0ZfcEZncEZhb0YyRjJGY29GZm8tRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkpGYW9GMg==">QyQ+STNTdHJ1Y3R1cmVFcXVhdGlvbnNHNiI3Ki83JEkjZWVHRiVJImVHRiUqJkkmYWxwaGFHRiUiIiJGKUYtLzckSSNpaUdGJUYqKiZGLEYtRjBGLS83JEkjampHRiVGKiomRixGLUY0Ri0vNyRJI2trR0YlRioqJkYsRi1GOEYtLzckRilJI2llR0YlLCgqJkYpRi1JJWJldGFHRiVGLUYtKiZGMEYtSSN1MUdGJUYtRi0qJkY0Ri1JI3UyR0YlRi1GLS83JEYwRjwsKComRilGLUZBRi0hIiIqJkYwRi1GP0YtRi0qJkY4Ri1GQ0YtRi0vNyRGNEY8LCgqJkYpRi1GQ0YtRi0qJkY0Ri1GP0YtRi0qJkY4Ri1GQUYtRkgvNyRGOEY8LCgqJkYwRi1GQ0YtRi0qJkY0Ri1GQUYtRi0qJkY4Ri1GP0YtRi1GSA==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1138" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="L := LieAlgebraData(StructureEquations, [ee, ii, jj, kk, e, ie], VC); -1; DGsetup(L, [e], [f])" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI2VlRidGL0YyRlotRiw2JVEjaWlGJ0YvRjJGWi1GLDYlUSNqakYnRi9GMkZaLUYsNiVRI2trRidGL0YyRlotRiw2JVEiZUYnRi9GMkZaLUYsNiVRI2llRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GLDYlUSNWQ0YnRi9GMkZicEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2JS1GLDYlUShER3NldHVwRidGL0YyLUZTNiQtRiM2KEYrRlotRlM2Ji1GIzYkRlxwRjlGOUZkcEZncEZaLUZTNiYtRiM2JC1GLDYlUSJmRidGL0YyRjlGOUZkcEZncEY5RjlGOS1GLDYjUSFGJ0ZicEY5">QyU+SSJMRzYiLUkvTGllQWxnZWJyYURhdGFHRiU2JUkzU3RydWN0dXJlRXF1YXRpb25zR0YlNyhJI2VlR0YlSSNpaUdGJUkjampHRiVJI2trR0YlSSJlR0YlSSNpZUdGJUkjVkNHRiUhIiItSShER3NldHVwR0YlNiVGJDcjRi83I0kiZkdGJQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+VkNHNiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1141" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Query(&quot;Jacobi&quot;)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRJ0phY29iaUYnRjovJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGREY6RkFGRA==">LUkmUXVlcnlHNiI2I1EnSmFjb2JpRiQ=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1171" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="g := evalDG(`&amp;t`(f1, f1)+`&amp;t`(f2, f2)-`&amp;t`(f3, f3)-`&amp;t`(f4, f4)+b*(`&amp;t`(f5, f5)+`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcby1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGW3BGXXBGXG8tRiw2JVEjZjNGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZkcC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRltwRl1wLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GanBGMkYyRmhvLUYsNiVRImJGJ0ZobkZqbi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRlA2JC1GIzYyLUYsNiVRI2Y1RidGaG5Gam5GXG9GYm9GZW9GXG9GZ3FGXG9GaG8tRiw2JVEjZjZGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZqcUZcb0YyRjIvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI7RidGMkY5L0Y8RmluRj1GP0ZBRkNGRUZfb0ZKRl1yRjI=">QyQ+SSJnRzYiLUknZXZhbERHR0YlNiMsLC1JIyZ0R0YlNiRJI2YxRyUqcHJvdGVjdGVkR0YtIiIiLUYrNiRJI2YyR0YuRjJGLy1GKzYkSSNmM0dGLkY1ISIiLUYrNiRJI2Y0R0YuRjlGNiomSSJiR0YlRi8sJi1GKzYkSSNmNUdGLkY/Ri8tRis2JEkjZjZHRi5GQkYvRi9GL0Yv</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFGMTckNyQiIiNGNEYxNyQ3JCIiJEY3ISIiNyQ3JCIiJUY7Rjg3JDckIiImRj5JImJHRiQ3JDckIiInRkJGPw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1169" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J0 := Matrix([[0, -(r^2+t^2+1)/(2*t), -(r^2-t^2+1)/(2*t), -r, 0, 0], [(r^2+t^2+1)/(2*t), 0, r, -(r^2-t^2+1)/(2*t), 0, 0], [-(r^2-t^2+1)/(2*t), r, 0, (r^2+t^2+1)/(2*t), 0, 0], [-r, -(r^2-t^2+1)/(2*t), -(r^2+t^2+1)/(2*t), 0, 0, 0], [0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, 0]]);" display="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">QyQ+SSNKMEc2Ii1JJ01hdHJpeEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjNyg3KCIiISwkKiYsKCokSSJyR0YlIiIjIiIiKiRJInRHRiVGNEY1RjVGNUY1LUkiL0dGKDYjLCRGN0Y0RjUhIiIsJComLChGMkY1RjZGPEY1RjVGNUY4RjVGPCwkRjNGPEYuRi43KEYwRi5GM0Y9Ri5GLjcoRj1GM0YuRjBGLkYuNyhGQEY9Ri9GLkYuRi43KEYuRi5GLkYuRi5GPDcoRi5GLkYuRi5GNUYuRjU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciKz1PWWVX</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1177" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J := Transformation(VC, VC, J0):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRmVuLUYsNiVRI0owRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShKdGVuc29yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GNUZmby1GLDYlUShjb252ZXJ0RidGL0YyLUZTNiQtRiM2KEZdb0Zlbi1GLDYlUSlER3RlbnNvckYnRi9GMkZlbi1GUzYmLUYjNiYtRlM2Ji1GIzYoLUYsNiNRIUYnLUkjbXNHRiQ2I1EoY29uX2Jhc0YnRmVuLUZgcTYjUShjb3ZfYmFzRidGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLUZTNiYtRiM2JEZccUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">QyY+SSJKRzYiLUkvVHJhbnNmb3JtYXRpb25HRiU2JUkjVkNHRiVGKUkjSjBHRiUhIiI+SShKdGVuc29yR0YlLUkoY29udmVydEclKnByb3RlY3RlZEc2JUYqSSlER3RlbnNvckdGJTckNyRRKGNvbl9iYXNGJVEoY292X2Jhc0YlNyJGKw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1176" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega := convert(ContractIndices(Jtensor, g, [[1, 1]]), DGform);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKGNvbnZlcnRGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRk9GUS1GVDYkLUYjNigtRiw2JVEoSnRlbnNvckYnRk9GUS1GNjYtUSIsRidGMkY5L0Y8RlBGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0ZPRlFGXG8tRlQ2Ji1GIzYkLUZUNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YyRlxvRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGY3BGZnBGMkYyRlxvLUYsNiVRJ0RHZm9ybUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjlGX29GPUY/RkFGQ0ZFRmBvRkpGXHFGMg==">QyQ+SSZvbWVnYUc2Ii1JKGNvbnZlcnRHJSpwcm90ZWN0ZWRHNiQtSTBDb250cmFjdEluZGljZXNHRiU2JUkoSnRlbnNvckdGJUkiZ0dGJTcjNyQiIiJGMUknREdmb3JtR0YlRjE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyk3JDckIiIiRiosJComLCgqJEkickdGJEYqRi4qJEkidEdGJEYqRi5GLkYuRi5GNSEiIiNGLkYqNyQ3JEYuIiIkLCQqJiwoRjJGLkY0RjZGLkYuRi5GNUY2Rjc3JDckRi4iIiVGMzckNyRGKkY6LCRGM0Y2NyQ3JEYqRkBGOzckNyRGOkZARi83JDckIiImIiInSSJiR0Yk</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1172" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega1 := Pullback(J, ExteriorDerivative(omega));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUScmIzk2OTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZbcEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZbcEY5">QyQ+SSdvbWVnYTFHNiItSSlQdWxsYmFja0dGJTYkSSJKR0YlLUkzRXh0ZXJpb3JEZXJpdmF0aXZlR0YlNiNJJm9tZWdhR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIkNy43JDclIiIiIiIjIiImKiZJInRHRiQhIiIsKiomSSJyR0YkRi9JJWJldGFHRiRGLkYuKihGNkYuRjJGLkkjdTJHRiRGLiEiIyomRjJGL0Y3Ri5GLkY3Ri5GLjckNyVGLkYvIiInLCQqKEkmYWxwaGFHRiRGLiwoKiRGNkYvRi4qJEYyRi9GLkYuRi5GLkYyRjNGMzckNyVGLkYqRjAqJkYyRjMsKkY1Ri4qKEY2Ri5GMkYuSSN1MUdGJEYuRi9GO0YzRjdGLkYuNyQ3JUYuRipGPiwkKihGQUYuLChGQ0YuRkRGM0YuRi5GLkYyRjNGMzckNyVGLiIiJUYwLCQqJkYyRjMsMComRjZGL0ZKRi5GLiomRjZGL0Y5Ri5GLiooRjZGLkYyRi5GN0YuRjoqJkYyRi9GSkYuRjMqJkYyRi9GOUYuRi5GSkYuRjlGLkYuRjM3JDclRi5GUkY+LCQqJkZBRi5GNkYuRjo3JDclRi9GKkYwRlQ3JDclRi9GKkY+LCRGaG5GLzckNyVGL0ZSRjBGRzckNyVGL0ZSRj5GTTckNyVGKkZSRjBGMTckNyVGKkZSRj5GPw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1167" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega2 := Pullback(J, ExteriorDerivative(omega1)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsxRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSdvbWVnYTJHNiItSSlQdWxsYmFja0dGJTYkSSJKR0YlLUkzRXh0ZXJpb3JEZXJpdmF0aXZlR0YlNiNJJ29tZWdhMUdGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1178" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega3 := Pullback(J, ExteriorDerivative(omega2));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsyRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSdvbWVnYTNHNiItSSlQdWxsYmFja0dGJTYkSSJKR0YlLUkzRXh0ZXJpb3JEZXJpdmF0aXZlR0YlNiNJJ29tZWdhMkdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5Njk7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSptY29tcGxldGVHRiQ2JS1GIzYoLUYjNigtRiM2KC1GIzYoLUYjNiYtRiw2JVEiMEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1vLUYsNiVRI2YxRidGL0YyRjlGaW4tRiw2JVErJmJpZ3dlZGdlO0YnRi9GMkZpbi1GLDYlUSNmMkYnRi9GMkY5RmluRmJvRmluLUYsNiVRI2YzRidGL0YyRjlGaW5GYm9GaW4tRiw2JVEjZjRGJ0YvRjJGOUZpbkZib0Zpbi1GLDYlUSNmNUYnRi9GMkY5LUYjNiYtRiw2JVEkX0RHRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZcb0Zeby1JKG1mZW5jZWRHRiQ2JC1GanA2Ji1GIzYoLUZqcDYmLUYjNiotSSNtc0dGJDYjUSVmb3JtRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZcby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNWQ0YnRi9GMkZocS1JI21uR0YkNiRRIjVGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHEtRmpwNiYtRmpwNiYtRiM2KC1GanA2Ji1GIzYuLUZicjYkUSIxRidGOUZocS1GYnI2JFEiMkYnRjlGaHEtRmJyNiRRIjNGJ0Y5RmhxLUZicjYkUSI0RidGOUZocUZhckZlckZockY5RjlGanJGXXNGaHEtRmJyNiRGaG5GOUZlckZockY5RjlGanJGXXNGOUZqckZdc0ZlckZockY5RjlGanJGXXNGOUY5RmFwRmVyRmhyRjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiImNyM3JDcnIiIiIiIjIiIkIiIlRioiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1170" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="KaehlerEq := DGinfo(ExteriorDerivative(omega), &quot;CoefficientSet&quot;);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnREdpbmZvRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUScmIzk2OTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Zcb0Y5RjktRjY2LVEiO0YnRjlGO0Zhb0ZARkJGREZGRkhGYm9GTUZcb0Y5">QyQ+SSpLYWVobGVyRXFHNiItSSdER2luZm9HRiU2JC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJTYjSSZvbWVnYUdGJVEvQ29lZmZpY2llbnRTZXRGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiotRiM2Ji1JJW1zdXBHRiQ2JS1GLDYlUSJyRidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG8tRiw2JVEnJiM5NDY7RicvRjBGPUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GIzYqRl1vRmRvRmpuRmRvLUYsNiVRInRGJ0YvRjJGZG8tRiw2JVEjdTFGJ0YvRjJGOUZecC1GIzYmLUZobjYlRmZwRl1vRmFvRmRvRmpvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZhcEZjcEZqb0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2JkZmcEZjcUZmcUY5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfci8lKWJldmVsbGVkR0Y9LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ28vRk5RLDAuMzMzMzMzM2VtRictRlU2KC1GIzYmLUYjNipGZW5GYHEtRiM2KkZdb0Zkb0ZqbkZkb0ZmcEZkby1GLDYlUSN1MkYnRi9GMkY5RmBxRlxxRmBxRmpvRjlGY3FGZnFGOUZocUZqcUZdckZgckZickZkci1GVTYoLUYjNiYtRiM2MC1GIzYmRmduRmRvRmlwRjlGYHEtRiM2JkZnbkZkb0Zic0Y5RmBxLUYjNipGXW9GZG9Gam5GZG9GZnBGZG9Gam9GOUZecC1GIzYmRl5xRmRvRmlwRjlGYHEtRiM2JkZecUZkb0Zic0Y5RmBxRmlwRmBxRmJzRjlGY3FGZnFGOUZocUZqcUZdckZgckZickZkci1GVTYoLUYjNigtRiw2JVEnJiM5NDU7RidGXXBGOUZkby1GUDYkLUYjNigtRiM2JEZnbkY5Rl5wLUYjNiRGXnFGOUZgcS1GXm82JEZcckY5RjlGOUZjcUZmcUY5RmhxRmpxRl1yRmByRmJyRmRyLUZVNigtRiM2KEZpdEZkby1GUDYkLUYjNihGYHVGYHFGYnVGYHFGZHVGOUY5RmNxRmZxRjlGaHFGanFGXXJGYHJGYnJGZHItRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGYXBGY3AtRiM2KEZdb0Zkb0ZpdEZkb0ZqbkY5RmNxRmZxRjlGZHJGY3ZGZHItRiM2J0ZgdkZlc0ZjcUZmcUY5RmNxRmZxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGY3FGZnFGOQ==">PCoqJiwqKiZJInJHNiIiIiNJJWJldGFHRiciIiJGKiooRiZGKkkidEdGJ0YqSSN1MUdGJ0YqISIjKiZGLEYoRilGKiEiIkYpRipGKkYsRjAqJiwqRiVGKiooRiZGKkYsRipJI3UyR0YnRipGKEYvRipGKUYqRipGLEYwKiYsMComRiZGKEYtRipGKiomRiZGKEY0RipGKiooRiZGKkYsRipGKUYqRigqJkYsRihGLUYqRjAqJkYsRihGNEYqRipGLUYqRjRGKkYqRixGMCooSSZhbHBoYUdGJ0YqLCgqJEYmRihGKiokRixGKEYwRipGKkYqRixGMCooRj1GKiwoRj9GKkZARipGKkYqRipGLEYwLCQqJkY9RipGJkYqRi4sJEZERigsJEY1RjA=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1637" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="sols := RealDomain:-solve({op(KaehlerEq), RealDomain:-`^`(u1, 2)+RealDomain:-`^`(u2, 2)+RealDomain:-`^`(alpha, 2)+RealDomain:-`^`(beta, 2) &lt;&gt; 0})" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElc29sc0YnRlRGVi1GLDYtUSomY29sb25lcTtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGXG8tRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GYm82Ji1GIzYxLUZRNiVRI29wRidGVEZWLUZibzYkLUYjNiUtRlE2JVEqS2FlaGxlckVxRidGVEZWLyUrZXhlY3V0YWJsZUdGOUZORk4tRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnRkstSSVtc3VwR0YkNiUtRlE2JVEjdTFGJ0ZURlYtRiM2JS1JI21uR0YkNiRRIjJGJ0ZORlRGVi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRiw2LVEiK0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZfci1GXXE2JS1GUTYlUSN1MkYnRlRGVkZicUZocUZbci1GXXE2JS1GUTYlUScmIzk0NTtGJy9GVUY5Rk5GYnFGaHFGW3ItRl1xNiUtRlE2JVEnJiM5NDY7RidGW3NGTkZicUZocS1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZERltvRl1vLUZlcTYkRmpxRk5GZHBGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZkcEZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGZHBGTg==">Pkklc29sc0c2Ii1fSStSZWFsRG9tYWluRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkSSZzb2x2ZUdGKDYjPCQtSSNvcEdGKTYjSSpLYWVobGVyRXFHRiQwLCotX0YnSSJeR0YpNiRJI3UxR0YkIiIjIiIiLUY1NiRJI3UyR0YkRjlGOi1GNTYkSSZhbHBoYUdGJEY5RjotRjU2JEklYmV0YUdGJEY5RjoiIiE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNigtRiw2JVEickYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRInRGJ0YvRjJGZW5GW3BGXG9GX29GOUZhby1GIzYoLUYsNiVRI3UxRidGL0YyRmVuLUkmbWZyYWNHRiQ2KC1GIzYoLUYsNiVRI3UyRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZW8vRk5GZm8tRlI2JC1GIzYmLUYjNiQtSSVtc3VwR0YkNiVGW3AtRmluNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGW29GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFyLUZpbjYkUSIxRidGOUY5RjlGXG9GX29GOS1GIzYmLUYjNiZGY3EtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgckZickZjckY5RlxvRl9vRjkvJS5saW5ldGhpY2tuZXNzR0Zlci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhcy8lKWJldmVsbGVkR0Y9RlxvRl9vRjlGYW8tRiM2KEZocEZlbkZocEZcb0Zfb0Y5RmFvLUYjNigtRiw2JVEnJiM5NDU7RicvRjBGPUY5RmVuRmhuRlxvRl9vRjlGYW8tRiM2KC1GLDYlUScmIzk0NjtGJ0ZddEY5RmVuRmhuRlxvRl9vRjlGXG9GX29GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zhby1GUjYmLUYjNjBGVkZhby1GIzYoRltwRmVuRmNyRlxvRl9vRjlGYW8tRiM2KEZgcEZlbkZgcEZcb0Zfb0Y5RmFvLUYjNihGaHBGZW5GaG5GXG9GX29GOUZhb0Zoc0Zhb0ZedEZcb0Zfb0Y5RjlGY3RGZnRGYW8tRlI2Ji1GIzYwRlZGYW8tRiM2KEZbcEZlbi1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZgckZickZjckY5RlxvRl9vRjlGYW9GX3VGYW9GYXVGYW9GaHNGYW9GXnRGXG9GX29GOUY5RmN0RmZ0RlxvRl9vRjlGXG9GX29GOQ==">NiU8KC9JInJHNiIiIiEvSSJ0R0YmRikvSSN1MUdGJiooSSN1MkdGJiIiIiwmKiRGKSIiI0YuRi5GLkYuLCZGMEYuISIiRi5GMy9GLUYtL0kmYWxwaGFHRiZGJy9JJWJldGFHRiZGJzwoRiQvRilGLi9GK0YrL0YtRidGNUY3PChGJC9GKUYzRjtGPEY1Rjc=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1638" drawlabel="true">
<Input>
<Text-field prompt="VC &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify(-(u2*(t^2+1)/(t^2-1))^2+u2^2)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUklbXN1cEdGJDYlLUY2NiQtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Ki1GLDYlUSN1MkYnRi9GMi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRmFvLUY2NiQtRiM2Ki1GIzYoLUZVNiUtRiw2JVEidEYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRkIvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRj4tRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTUZPRlItRl9wNiRRIjFGJ0Y+RmVwRmhwRmpwRlxxRj5GPkZlcEZocEZqcEZccUY+LUYjNipGaW8tRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZPRlJGYnFGZXBGaHBGanBGXHFGPi8lLmxpbmV0aGlja25lc3NHRmRxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRkItRiw2I1EhRidGaHBGPkY+LUYjNiVGXnBGL0YyRmJwRl9xLUY7Ni1RIn5GJ0Y+RkBGQ0ZFRkdGSUZLRk1GYG9GYm8tRlU2JUZqbkZmckZicEZocEY+Rj5GaHBGPg==">LUkpc2ltcGxpZnlHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywmLUkiXkdGJTYkKihJI3UyR0YnIiIiLCYqJEkidEdGJyIiI0YvRi9GL0YvLCZGMUYvISIiRi9GNUYzRjUqJEYuRjNGLw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiotSSNtbkdGJDYkUSI0RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUZMNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZPLUZWNiUtRlk2JVEjdTJGJ0ZmbkZpbkZbb0Zeby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNiYtRlY2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiRGVUYvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZMNiRRIjFGJ0YvRi9GL0Zbb0Zeb0Zmb0Zpb0YvLyUubGluZXRoaWNrbmVzc0dGW3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHEvJSliZXZlbGxlZEdGNEZmb0Zpb0Yv">LCQqKEkidEc2IiIiI0kjdTJHRiVGJiwmKiRGJEYmIiIiISIiRiohIiMhIiU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1635" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="sols := RealDomain:-solve({op(KaehlerEq), u2 = 0, RealDomain:-`^`(u1, 2)+RealDomain:-`^`(alpha, 2)+RealDomain:-`^`(beta, 2) &lt;&gt; 0})" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElc29sc0YnRlRGVi1GLDYtUSomY29sb25lcTtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGXG8tRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GYm82Ji1GIzYyLUZRNiVRI29wRidGVEZWLUZibzYkLUYjNiUtRlE2JVEqS2FlaGxlckVxRidGVEZWLyUrZXhlY3V0YWJsZUdGOUZORk4tRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUZRNiVRI3UyRidGVEZWLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW8tSSNtbkdGJDYkUSIwRidGTkZmcC1JJW1zdXBHRiQ2JS1GUTYlUSN1MUYnRlRGVi1GIzYlLUZjcTYkUSIyRidGTkZURlYvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZlcS1GLDYtUSIrRidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmdyLUZncTYlLUZRNiVRJyYjOTQ1O0YnL0ZVRjlGTkZcckZhckZjci1GZ3E2JS1GUTYlUScmIzk0NjtGJ0Zec0ZORlxyRmFyLUYsNi1RKyZOb3RFcXVhbDtGJ0ZORjdGOkY8Rj5GQEZCRkRGW29GXW9GYnFGZHBGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZkcEZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGZHBGTg==">Pkklc29sc0c2Ii1fSStSZWFsRG9tYWluRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkSSZzb2x2ZUdGKDYjPCUtSSNvcEdGKTYjSSpLYWVobGVyRXFHRiQvSSN1MkdGJCIiITAsKC1fRidJIl5HRik2JEkjdTFHRiQiIiMiIiItRjg2JEkmYWxwaGFHRiRGPEY9LUY4NiRJJWJldGFHRiRGPEY9RjQ=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNigtRiw2JVEickYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRInRGJ0YvRjJGZW4tRmluNiRRIjFGJ0Y5RlxvRl9vRjlGYW8tRiM2KC1GLDYlUSN1MUYnRi9GMkZlbkZjcEZcb0Zfb0Y5RmFvLUYjNigtRiw2JVEjdTJGJ0YvRjJGZW5GaG5GXG9GX29GOUZhby1GIzYoLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOUZlbkZobkZcb0Zfb0Y5RmFvLUYjNigtRiw2JVEnJiM5NDY7RidGYHFGOUZlbkZobkZcb0Zfb0Y5RlxvRl9vRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGYW8tRlI2Ji1GIzYwRlZGYW8tRiM2KEZbcEZlbi1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZockZecEY5RlxvRl9vRjlGYW9GYXBGYW9GZnBGYW9GW3FGYW9GYXFGXG9GX29GOUY5RmZxRmlxRlxvRl9vRjlGXG9GX29GOQ==">NiQ8KC9JInJHNiIiIiEvSSJ0R0YmIiIiL0kjdTFHRiZGLC9JI3UyR0YmRicvSSZhbHBoYUdGJkYnL0klYmV0YUdGJkYnPChGJC9GKSEiIkYrRi1GL0Yx</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1636" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">This gives the Kahler structure for A3.4 (we used endomorphism freedom to rotate u to R*i, i.e. to have u2=0, since u^2&lt;0). Up to endomorphism freedom (we can fix now q=i, i.e. r=0,t=1) we get: q=i, u=r*i, all other parameters are zero.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1173" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="SumKaehlerEq := add(KaehlerEq[i]^2, i = 1 .. nops(KaehlerEq));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEtU3VtS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEqS2FlaGxlckVxRidGL0YyLUklbXN1cEdGJDYlLUZTNiYtRiM2JS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GaW82JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiVGV0Zeb0Y5RjlGXm9GOUY5LUY2Ni1RIjtGJ0Y5RjtGYnBGQEZCRkRGRkZIRmNwRk1GXm9GOQ==">QyQ+SS1TdW1LYWVobGVyRXFHNiItSSRhZGRHJSpwcm90ZWN0ZWRHNiQqJCZJKkthZWhsZXJFcUdGJTYjSSJpR0YlIiIjL0YuOyIiIi1JJW5vcHNHRig2I0YsRjI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtU3VtS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYuLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiotRiM2Ji1GVzYlLUYsNiVRInJGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GLDYlUScmIzk0NjtGJy9GMEY9RjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRwLUYjNipGX29GZm9GXG9GZm8tRiw2JVEidEYnRi9GMkZmby1GLDYlUSN1MUYnRi9GMkY5RmBwLUYjNiYtRlc2JUZocEZfb0Zjb0Zmb0ZccEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGY3BGZXBGXHBGOUY5Rl9vRmNvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2JkZgcUZlcUZocUY5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9RmJxLUZSNigtRiM2Ji1GVzYlLUZaNiQtRiM2KkZobkZicS1GIzYqRl9vRmZvRlxvRmZvRmhwRmZvLUYsNiVRI3UyRidGL0YyRjlGYnFGXnFGYnFGXHBGOUY5Rl9vRmNvRmVxRmhxRjlGanFGXHJGX3JGYnJGZHJGYnEtRlI2KC1GIzYoRl9vRmZvLUZXNiUtRlo2JC1GIzYwLUYjNiZGam5GZm9GW3FGOUZicS1GIzYmRmpuRmZvRmJzRjlGYnEtRiM2KkZfb0Zmb0Zcb0Zmb0ZocEZmb0ZccEY5RmBwLUYjNiZGYHFGZm9GW3FGOUZicS1GIzYmRmBxRmZvRmJzRjlGYnFGW3FGYnFGYnNGOUY5Rl9vRmNvRmVxRmhxRjlGanFGXHJGX3JGYnJGZHJGYnEtRlI2KC1GIzYoLUZXNiUtRiw2JVEnJiM5NDU7RidGX3BGOUZfb0Zjb0Zmby1GVzYlLUZaNiQtRiM2KC1GIzYkRmpuRjlGYHAtRiM2JEZgcUY5RmJxLUZgbzYkRl5yRjlGOUY5Rl9vRmNvRmVxRmhxRjlGanFGXHJGX3JGYnJGZHJGYnEtRlI2KC1GIzYoRl11RmZvLUZXNiUtRlo2JC1GIzYoRmh1RmJxRmp1RmJxRlx2RjlGOUZfb0Zjb0ZlcUZocUY5RmpxRlxyRl9yRmJyRmRyRmJxLUYjNigtRmBvNiRRIjhGJ0Y5RmZvRmpuRmZvRl11RjlGOUZlcUZocUY5">LC4qJiwqKiZJInJHNiIiIiNJJWJldGFHRiciIiJGKiooRiZGKkkidEdGJ0YqSSN1MUdGJ0YqISIjKiZGLEYoRilGKiEiIkYpRipGKEYsRi5GKiomLCpGJUYqKihGJkYqRixGKkkjdTJHRidGKkYoRi9GKkYpRipGKEYsRi5GKiomLDAqJkYmRihGLUYqRioqJkYmRihGNEYqRioqKEYmRipGLEYqRilGKkYoKiZGLEYoRi1GKkYwKiZGLEYoRjRGKkYqRi1GKkY0RipGKEYsRi5GKCooSSZhbHBoYUdGJ0YoLCgqJEYmRihGKiokRixGKEYwRipGKkYoRixGLkYqKihGPUYoLChGP0YqRkBGKkYqRipGKEYsRi5GKiomRiZGKEY9RigiIik=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1179" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="NJ := TensorBrackets(Jtensor, Jtensor, &quot;Frolicher-Nijenhuis&quot;):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRKEp0ZW5zb3JGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+SSNOSkc2Ii1JL1RlbnNvckJyYWNrZXRzR0YlNiVJKEp0ZW5zb3JHRiVGKVE0RnJvbGljaGVyLU5pamVuaHVpc0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1180" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="sols := RealDomain:-solve({op(DGinfo(NJ, &quot;CoefficientSet&quot;)), op(DGinfo(omega2, &quot;CoefficientSet&quot;)), SumKaehlerEq &lt;&gt; 0})" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElc29sc0YnRlRGVi1GLDYtUSomY29sb25lcTtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGXG8tRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GYm82Ji1GIzYtLUZRNiVRI29wRidGVEZWLUZibzYkLUYjNiYtRlE2JVEnREdpbmZvRidGVEZWLUZibzYkLUYjNigtRlE2JVEoJiM5Njk7MkYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnLyUrZXhlY3V0YWJsZUdGOUZORk5GaHFGTkZORltxRmpvLUZibzYkLUYjNiZGYXAtRmJvNiQtRiM2KC1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZocUZORk5GaHFGTkZORltxLUZRNiVRLVN1bUthZWhsZXJFcUYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZERltvRl1vLUkjbW5HRiQ2JFEiMEYnRk5GaHFGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZocUZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGaHFGTg==">Pkklc29sc0c2Ii1fSStSZWFsRG9tYWluRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkSSZzb2x2ZUdGKDYjPCUtSSNvcEdGKTYjLUknREdpbmZvR0YkNiRJI05KR0YkUS9Db2VmZmljaWVudFNldEYkLUYvNiMtRjI2JEknb21lZ2EyR0YkRjUwSS1TdW1LYWVobGVyRXFHRiQiIiE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GLDYjUSFGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RlRGV0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GLDYjUSFGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RlRGV0Y5</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1144" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">No solutions</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1136" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1135" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8">\316\265=1, [p,u]=p, p^2=0, \316\261=0</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1183" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="restart:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">Qy5JKHJlc3RhcnRHJSpwcm90ZWN0ZWRHISIiLUkld2l0aEc2JEYkSShfc3lzbGliRzYiNiNJNURpZmZlcmVudGlhbEdlb21ldHJ5R0YpRiUtRic2I0ksTGllQWxnZWJyYXNHRipGJS1GJzYjSSdUZW5zb3JHRipGJS1GJzYjSSZUb29sc0dGKkYlLUYnNiNJLkxpbmVhckFsZ2VicmFHRihGJQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1298" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Use the endomorphism freedom to rotate q to i. The remaining freedom is the rotation in the &lt;j,k&gt; plane. We use this to fix the projection of p to &lt;j,k&gt; along i to be in the direction &lt;j&gt;. Thus we fix the parameters: p=<Font italic="true">p*(i+j)</Font>, u=<Font italic="true">u0*(i+j)-(1/2)*k (the last condition is coming from the constraint </Font>[p,u]<Font italic="true">=</Font>p<Font italic="true"> provided </Font>p<Font encoding="UTF-8">\342\211\2400</Font><Font italic="true">.</Font></Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1712" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="StructureEquations := [[ee, e] = p*(ii+jj), [ii, e] = -p*(ee-kk), [jj, e] = p*(ee-kk), [kk, e] = p*(ii+jj), [ee, ie] = beta*ee+u0*(ii+jj)-(1/2)*kk, [ii, ie] = beta*ii-u0*(ee-kk)+(1/2)*jj, [jj, ie] = beta*jj+u0*(ee-kk)+(1/2)*ii, [kk, ie] = beta*kk+u0*(ii+jj)-(1/2)*ee, [e, ie] = e]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYmLUYjNmJwLUZNNiYtRiM2Ji1GLDYlUSNlZUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIixGJ0YyRjkvRjxGWUY9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktRLDAuMzMzMzMzM2VtRictRiw2JVEiZUYnRlhGWkYyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkotRiw2JVEicEYnRlhGWi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGam4vRktGW28tRk02JC1GIzYnLUYsNiVRI2lpRidGWEZaLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHEtRiw2JVEjampGJ0ZYRlovJStleGVjdXRhYmxlR0YxRjJGMkZmbi1GTTYmLUYjNiZGZXBGZm5GXm9GMkYyRmFvRmRvRmdvLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRUZbcUZdcUZqb0ZdcC1GTTYkLUYjNiZGVS1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRltxRl1xLUYsNiVRI2trRidGWEZaRjJGMkZmbi1GTTYmLUYjNiZGXnFGZm5GXm9GMkYyRmFvRmRvRmdvRmpvRl1wLUZNNiQtRiM2J0ZVRl5yRmFyRmFxRjJGMkZmbi1GTTYmLUYjNiZGYXJGZm5GXm9GMkYyRmFvRmRvRmdvRmpvRl1wLUZNNiQtRiM2JkZlcEZocEZecUYyRjJGZm4tRk02Ji1GIzYnRlVGZm4tRiw2JVEjaWVGJ0ZYRlpGYXFGMkYyRmFvRmRvRmdvLUYsNiVRJyYjOTQ2O0YnRi9GMkZdcEZVRmhwLUYsNiVRI3UwRidGWEZaRl1wRmFwRl5yLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0YyLUYjNiUtRmV0NiRRIjJGJ0YyRlhGWi8lLmxpbmV0aGlja25lc3NHRmd0LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmF1LyUpYmV2ZWxsZWRHRjFGXXBGYXJGZm4tRk02Ji1GIzYnRmVwRmZuRmhzRmFxRjJGMkZhb0Zkb0Znb0ZbdEZdcEZlcEZeckZedEZdcEZqcUZocEZhdEZdcEZecUZmbi1GTTYmLUYjNidGXnFGZm5GaHNGYXFGMkYyRmFvRmRvRmdvRlt0Rl1wRl5xRmhwRl50Rl1wRmpxRmhwRmF0Rl1wRmVwRmZuLUZNNiYtRiM2J0ZhckZmbkZoc0ZhcUYyRjJGYW9GZG9GZ29GW3RGXXBGYXJGaHBGXnRGXXBGYHNGXnJGYXRGXXBGVUZmbi1GTTYmLUYjNidGXm9GZm5GaHNGYXFGMkYyRmFvRmRvRmdvRl5vRmFxRjJGMkZhb0Zkby1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSkZhcUYy">QyQ+STNTdHJ1Y3R1cmVFcXVhdGlvbnNHNiI3Ky83JEkjZWVHRiVJImVHRiUqJkkicEdGJSIiIiwmSSNpaUdGJUYtSSNqakdGJUYtRi0vNyRGL0YqLCQqJkYsRi0sJkYpRi1JI2trR0YlISIiRi1GNy83JEYwRipGNC83JEY2RipGKy83JEYpSSNpZUdGJSwoKiZJJWJldGFHRiVGLUYpRi1GLSomSSN1MEdGJUYtRi5GLUYtRjYjRjciIiMvNyRGL0Y+LCgqJkZBRi1GL0YtRi0qJkZDRi1GNUYtRjdGMCNGLUZFLzckRjBGPiwoKiZGQUYtRjBGLUYtRkpGLUYvRksvNyRGNkY+LCgqJkZBRi1GNkYtRi1GQkYtRilGRC83JEYqRj5GKkY3</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1696" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="L := LieAlgebraData(StructureEquations, [ee, ii, jj, kk, e, ie], VC); -1; DGsetup(L, [e], [f]); -1; Query(&quot;Jacobi&quot;)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI2VlRidGL0YyRlotRiw2JVEjaWlGJ0YvRjJGWi1GLDYlUSNqakYnRi9GMkZaLUYsNiVRI2trRidGL0YyRlotRiw2JVEiZUYnRi9GMkZaLUYsNiVRI2llRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GLDYlUSNWQ0YnRi9GMkZicEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEoREdzZXR1cEYnRi9GMi1GUzYkLUYjNihGK0ZaLUZTNiYtRiM2JEZccEY5RjlGZHBGZ3BGWi1GUzYmLUYjNiQtRiw2JVEiZkYnRi9GMkY5RjlGZHBGZ3BGOUY5Rl1xLUYsNiVRJlF1ZXJ5RidGL0YyLUZTNiQtRiM2Ji1GLDYjUSFGJy1JI21zR0YkNiNRJ0phY29iaUYnRmlyRjlGOUZpckZicEY5">Qyc+SSJMRzYiLUkvTGllQWxnZWJyYURhdGFHRiU2JUkzU3RydWN0dXJlRXF1YXRpb25zR0YlNyhJI2VlR0YlSSNpaUdGJUkjampHRiVJI2trR0YlSSJlR0YlSSNpZUdGJUkjVkNHRiUhIiItSShER3NldHVwR0YlNiVGJDcjRi83I0kiZkdGJUYyLUkmUXVlcnlHRiU2I1EnSmFjb2JpRiU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1701" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="g := evalDG(`&amp;t`(f1, f1)+`&amp;t`(f2, f2)-`&amp;t`(f3, f3)-`&amp;t`(f4, f4)+b*(`&amp;t`(f5, f5)+`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcby1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGW3BGXXBGXG8tRiw2JVEjZjNGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZkcC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRltwRl1wLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GanBGMkYyRmhvLUYsNiVRImJGJ0ZobkZqbi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRlA2JC1GIzYyLUYsNiVRI2Y1RidGaG5Gam5GXG9GYm9GZW9GXG9GZ3FGXG9GaG8tRiw2JVEjZjZGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZqcUZcb0YyRjIvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI7RidGMkY5L0Y8RmluRj1GP0ZBRkNGRUZfb0ZKRl1yRjI=">QyQ+SSJnRzYiLUknZXZhbERHR0YlNiMsLC1JIyZ0R0YlNiRJI2YxRyUqcHJvdGVjdGVkR0YtIiIiLUYrNiRJI2YyR0YuRjJGLy1GKzYkSSNmM0dGLkY1ISIiLUYrNiRJI2Y0R0YuRjlGNiomSSJiR0YlRi8sJi1GKzYkSSNmNUdGLkY/Ri8tRis2JEkjZjZHRi5GQkYvRi9GL0Yv</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFGMTckNyQiIiNGNEYxNyQ3JCIiJEY3ISIiNyQ3JCIiJUY7Rjg3JDckIiImRj5JImJHRiQ3JDckIiInRkJGPw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1711" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J0 := subs({r = 0, t = 1}, Matrix([[0, -(r^2+t^2+1)/(2*t), -(r^2-t^2+1)/(2*t), -r, 0, 0], [(r^2+t^2+1)/(2*t), 0, r, -(r^2-t^2+1)/(2*t), 0, 0], [-(r^2-t^2+1)/(2*t), r, 0, (r^2+t^2+1)/(2*t), 0, 0], [-r, -(r^2-t^2+1)/(2*t), -(r^2+t^2+1)/(2*t), 0, 0, 0], [0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, 0]]))" display="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">PkkjSjBHNiItSSVzdWJzRyUqcHJvdGVjdGVkRzYkPCQvSSJyR0YkIiIhL0kidEdGJCIiIi1JJ01hdHJpeEc2JEYnSShfc3lzbGliR0YkNiM3KDcoRiwsJComLCgqJEYrIiIjRi8qJEYuRjtGL0YvRi9GLy1JIi9HRjI2IywkRi5GO0YvISIiLCQqJiwoRjpGL0Y8RkFGL0YvRi9GPUYvRkEsJEYrRkFGLEYsNyhGOEYsRitGQkYsRiw3KEZCRitGLEY4RixGLDcoRkVGQkY3RixGLEYsNyhGLEYsRixGLEYsRkE3KEYsRixGLEYsRi9GLA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGZHBGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GaHBGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GaHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUSs0NDQ5NTA2NjI2RidGXHRGX3RGOQ==">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciK0VtXVxX</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1699" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J := Transformation(VC, VC, J0):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRmVuLUYsNiVRI0owRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShKdGVuc29yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GNUZmby1GLDYlUShjb252ZXJ0RidGL0YyLUZTNiQtRiM2KEZdb0Zlbi1GLDYlUSlER3RlbnNvckYnRi9GMkZlbi1GUzYmLUYjNiYtRlM2Ji1GIzYoLUYsNiNRIUYnLUkjbXNHRiQ2I1EoY29uX2Jhc0YnRmVuLUZgcTYjUShjb3ZfYmFzRidGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLUZTNiYtRiM2JEZccUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">QyY+SSJKRzYiLUkvVHJhbnNmb3JtYXRpb25HRiU2JUkjVkNHRiVGKUkjSjBHRiUhIiI+SShKdGVuc29yR0YlLUkoY29udmVydEclKnByb3RlY3RlZEc2JUYqSSlER3RlbnNvckdGJTckNyRRKGNvbl9iYXNGJVEoY292X2Jhc0YlNyJGKw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1700" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega := convert(ContractIndices(Jtensor, g, [[1, 1]]), DGform);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKGNvbnZlcnRGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRk9GUS1GVDYkLUYjNigtRiw2JVEoSnRlbnNvckYnRk9GUS1GNjYtUSIsRidGMkY5L0Y8RlBGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0ZPRlFGXG8tRlQ2Ji1GIzYkLUZUNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YyRlxvRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGY3BGZnBGMkYyRlxvLUYsNiVRJ0RHZm9ybUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjlGX29GPUY/RkFGQ0ZFRmBvRkpGXHFGMg==">QyQ+SSZvbWVnYUc2Ii1JKGNvbnZlcnRHJSpwcm90ZWN0ZWRHNiQtSTBDb250cmFjdEluZGljZXNHRiU2JUkoSnRlbnNvckdGJUkiZ0dGJTcjNyQiIiJGMUknREdmb3JtR0YlRjE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSptY29tcGxldGVHRiQ2JS1GIzYoLUYjNigtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmhuLUYsNiVRKyZiaWd3ZWRnZTtGJ0ZWRlhGWi1GLDYlUSNmMkYnRlZGWEYyLUY2Ni1RJyZwbHVzO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zkby1GIzYoLUYsNiVRI2YzRidGVkZYRlpGam5GWi1GLDYlUSNmNEYnRlZGWEYyRmBvLUYjNigtRiM2Ji1GLDYlUSJiRidGVkZYRlotRiw2JVEjZjVGJ0ZWRlhGMkZaRmpuRlotRiw2JVEjZjZGJ0ZWRlhGMkYyLUYjNiYtRiw2JVEkX0RHRidGVkZYLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjJGOUY7Rj1GP0ZBRkNGRUZnbkZpbi1JKG1mZW5jZWRHRiQ2JC1GZHE2Ji1GIzYoLUZkcTYmLUYjNiotSSNtc0dGJDYjUSVmb3JtRictRjY2LVEiLEYnRjJGOS9GPEZXRj1GP0ZBRkNGRUZnbi9GS1EsMC4zMzMzMzMzZW1GJy1GLDYlUSNWQ0YnRlZGWEZici1JI21uR0YkNiRRIjJGJ0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YxRjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYnItRmRxNiYtRiM2Ki1GZHE2Ji1GIzYoLUZkcTYmLUYjNigtRlxzNiRRIjFGJ0YyRmJyRltzRl9zRmJzRjJGMkZkc0Znc0ZickZmdEZfc0Zic0YyRjJGZHNGZ3NGYnItRmRxNiYtRiM2KC1GZHE2Ji1GIzYoLUZcczYkUSIzRidGMkZici1GXHM2JFEiNEYnRjJGX3NGYnNGMkYyRmRzRmdzRmJyRmZ0Rl9zRmJzRjJGMkZkc0Znc0Zici1GZHE2Ji1GIzYoLUZkcTYmLUYjNigtRlxzNiRRIjVGJ0YyRmJyLUZcczYkUSI2RidGMkZfc0Zic0YyRjJGZHNGZ3NGYnJGYnBGX3NGYnNGMkYyRmRzRmdzRl9zRmJzRjJGMkZkc0Znc0Zfc0Zic0YyRjJGZHNGZ3NGMkYyRltxRl9zRmJzRjI=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyU3JDckIiIiRipGLjckNyQiIiQiIiVGLjckNyQiIiYiIidJImJHRiQ=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1709" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega1 := Pullback(J, ExteriorDerivative(omega));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUScmIzk2OTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZbcEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZbcEY5">QyQ+SSdvbWVnYTFHNiItSSlQdWxsYmFja0dGJTYkSSJKR0YlLUkzRXh0ZXJpb3JEZXJpdmF0aXZlR0YlNiNJJm9tZWdhR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIkNyo3JDclIiIiIiIjIiImLCRJJWJldGFHRiRGLzckNyVGLkYqRjAhIiI3JDclRi4iIiVGMCwkSSN1MEdGJCEiIzckNyVGLkY4IiInLCRJInBHRiRGLzckNyVGL0YqRjAsJEY6Ri83JDclRi9GKkY+LCRGQEY7NyQ3JUYvRjhGMEY1NyQ3JUYqRjhGMEYx</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1698" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega2 := Pullback(J, ExteriorDerivative(omega1))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsxRidGL0YyRjlGOUY5RjktRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=">Pkknb21lZ2EyRzYiLUkpUHVsbGJhY2tHRiQ2JEkiSkdGJC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJDYjSSdvbWVnYTFHRiQ=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIlNyg3JDcmIiIiIiIjIiImIiInLCwqJEkicEdGJEYvRioqJEkjdTBHRiRGL0YqKiRJJWJldGFHRiRGLyEiJUY4ISIjRi5GLjckNyZGLiIiJEYwRjEsKEYzRipGNUYqISIiRi43JDcmRi5GKkYwRjEsJEY2Rjk3JDcmRi9GPUYwRjEsJEY2Rio3JDcmRi9GKkYwRjFGPjckNyZGPUYqRjBGMUYy</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1702" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega3 := Pullback(J, ExteriorDerivative(omega2));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsyRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSdvbWVnYTNHNiItSSlQdWxsYmFja0dGJTYkSSJKR0YlLUkzRXh0ZXJpb3JEZXJpdmF0aXZlR0YlNiNJJ29tZWdhMkdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5Njk7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSptY29tcGxldGVHRiQ2JS1GIzYoLUYjNigtRiM2KC1GIzYoLUYjNiYtRiw2JVEiMEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1vLUYsNiVRI2YxRidGL0YyRjlGaW4tRiw2JVErJmJpZ3dlZGdlO0YnRi9GMkZpbi1GLDYlUSNmMkYnRi9GMkY5RmluRmJvRmluLUYsNiVRI2YzRidGL0YyRjlGaW5GYm9GaW4tRiw2JVEjZjRGJ0YvRjJGOUZpbkZib0Zpbi1GLDYlUSNmNUYnRi9GMkY5LUYjNiYtRiw2JVEkX0RHRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZcb0Zeby1JKG1mZW5jZWRHRiQ2JC1GanA2Ji1GIzYoLUZqcDYmLUYjNiotSSNtc0dGJDYjUSVmb3JtRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZcby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNWQ0YnRi9GMkZocS1JI21uR0YkNiRRIjVGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHEtRmpwNiYtRmpwNiYtRiM2KC1GanA2Ji1GIzYuLUZicjYkUSIxRidGOUZocS1GYnI2JFEiMkYnRjlGaHEtRmJyNiRRIjNGJ0Y5RmhxLUZicjYkUSI0RidGOUZocUZhckZlckZockY5RjlGanJGXXNGaHEtRmJyNiRGaG5GOUZlckZockY5RjlGanJGXXNGOUZqckZdc0ZlckZockY5RjlGanJGXXNGOUY5RmFwRmVyRmhyRjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiImNyM3JDcnIiIiIiIjIiIkIiIlRioiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1717" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="NJ := TensorBrackets(Jtensor, Jtensor, &quot;Frolicher-Nijenhuis&quot;)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRKEp0ZW5zb3JGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOUZgb0Zjb0Y5">PkkjTkpHNiItSS9UZW5zb3JCcmFja2V0c0dGJDYlSShKdGVuc29yR0YkRihRNEZyb2xpY2hlci1OaWplbmh1aXNGJA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDclUShjb25fYmFzRiRRKGNvdl9iYXNGJEYtNyI3QjckNyUiIiIiIiQiIiYsJiIiI0YySSJwR0YkISIlNyQ3JUYyRjMiIicsJEkjdTBHRiRGODckNyVGMiIiJUY0LCRGPUZANyQ3JUYyRkBGO0Y1NyQ3JUYyRjRGMywmRjdGQCEiI0YyNyQ3JUYyRjRGQEY8NyQ3JUYyRjtGM0ZBNyQ3JUYyRjtGQEZGNyQ3JUY2RjNGNEY8NyQ3JUY2RjNGO0ZGNyQ3JUY2RkBGNEY1NyQ3JUY2RkBGO0Y8NyQ3JUY2RjRGM0ZBNyQ3JUY2RjRGQEZGNyQ3JUY2RjtGM0Y1NyQ3JUY2RjtGQEZBNyQ3JUYzRjJGNEY1NyQ3JUYzRjJGO0Y8NyQ3JUYzRjZGNEY8NyQ3JUYzRjZGO0ZGNyQ3JUYzRjRGMkZGNyQ3JUYzRjRGNkZBNyQ3JUYzRjtGMkZBNyQ3JUYzRjtGNkY1NyQ3JUZARjJGNEZBNyQ3JUZARjJGO0Y1NyQ3JUZARjZGNEY1NyQ3JUZARjZGO0Y8NyQ3JUZARjRGMkY8NyQ3JUZARjRGNkZGNyQ3JUZARjtGMkZGNyQ3JUZARjtGNkZB</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1716" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="KaehlerEq := DGinfo(ExteriorDerivative(omega), &quot;CoefficientSet&quot;);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnREdpbmZvRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUScmIzk2OTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Zcb0Y5RjktRjY2LVEiO0YnRjlGO0Zhb0ZARkJGREZGRkhGYm9GTUZcb0Y5">QyQ+SSpLYWVobGVyRXFHNiItSSdER2luZm9HRiU2JC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJTYjSSZvbWVnYUdGJVEvQ29lZmZpY2llbnRTZXRGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgby1GIzYmLUZVNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZm4vRk5GZ24tRiw2JVEicEYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGWEZib0ZYLUYjNidGXG8tRiM2JkZkb0Znby1GLDYlUSN1MEYnRi9GMkY5Rl5wRmFwRjlGWEZlcEZYLUYjNiZGZG9GZ28tRiw2JVEnJiM5NDY7RicvRjBGPUY5RjlGXnBGYXBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZecEZhcEY5">PCgiIiIsJEkicEc2IiEiIywkRiUiIiMsJEkjdTBHRiZGJywkRitGKSwkSSViZXRhR0YmRik=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1713" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="sols := RealDomain:-solve({op(DGinfo(NJ, &quot;CoefficientSet&quot;)), op(DGinfo(omega2, &quot;CoefficientSet&quot;))})" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElc29sc0YnRlRGVi1GLDYtUSomY29sb25lcTtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGXG8tRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GYm82Ji1GIzYqLUZRNiVRI29wRidGVEZWLUZibzYkLUYjNiYtRlE2JVEnREdpbmZvRidGVEZWLUZibzYkLUYjNigtRlE2JVEoJiM5Njk7MkYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnLyUrZXhlY3V0YWJsZUdGOUZORk5GaHFGTkZORltxRmpvLUZibzYkLUYjNiZGYXAtRmJvNiQtRiM2KC1GUTYlUSNOSkYnRlRGVkZbcUZhcUZlcUZocUZORk5GaHFGTkZORmVxRmhxRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGaHFGTkZORkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRmhxRk4=">Pkklc29sc0c2Ii1fSStSZWFsRG9tYWluRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkSSZzb2x2ZUdGKDYjPCQtSSNvcEdGKTYjLUknREdpbmZvR0YkNiRJI05KR0YkUS9Db2VmZmljaWVudFNldEYkLUYvNiMtRjI2JEknb21lZ2EyR0YkRjU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYjNigtRiw2JVEicEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GXG82JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Zeby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmby8lKWJldmVsbGVkR0Y9LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRI3UwRidGL0YyRmVuLUZcbzYkUSIwRidGOUZbcEZecEY5RmBwLUYjNigtRiw2JVEnJiM5NDY7RicvRjBGPUY5RmVuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxyRltvRjlGW3BGXnBGOUZbcEZecEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmBwLUZSNiYtRiM2KkZWRmBwRmhwRmBwLUYjNihGYnFGZW5GaG5GW3BGXnBGOUZbcEZecEY5RjlGXnJGYXJGW3BGXnBGOUZbcEZecEY5">NiQ8JS9JInBHNiIjIiIiIiIjL0kjdTBHRiYiIiEvSSViZXRhR0YmISIiPCVGJEYqL0YuRic=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1720" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Thus the SKT case (here we have no Kahler structure) corresponds to (\316\262 has two possibilities): </Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JlEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRjIvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSSZtZnJhY0dGJDYpLUYjNiYtSSNtbkdGJDYlUSIxRidGMkY8RjIvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RidGPC1GIzYmLUZYNiVRIjJGJ0YyRjxGMkZlbkY8LyUubGluZXRoaWNrbmVzc0dGWi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhby8lKWJldmVsbGVkR0ZARjItSShtZmVuY2VkR0YkNiUtRiM2KC1GLDYmUSJpRidGL0YyRjUtRjk2LlEiK0YnRjJGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmJwLUYsNiZRImpGJ0YvRjJGNUYyRmVuRjxGMkY8LUY5Ni5RIixGJ0YyRjxGPi9GQkYxRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUVEsMC4zMzMzMzMzZW1GJ0YyRmVuRjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JlEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRjIvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSSZtZnJhY0dGJDYpLUYjNiYtSSNtbkdGJDYlUSIxRidGMkY8RjIvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RidGPC1GIzYmLUZYNiVRIjJGJ0YyRjxGMkZlbkY8LyUubGluZXRoaWNrbmVzc0dGWi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhby8lKWJldmVsbGVkR0ZARjItSShtZmVuY2VkR0YkNiUtRiM2KC1GLDYmUSJpRidGL0YyRjUtRjk2LlEiK0YnRjJGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmJwLUYsNiZRImpGJ0YvRjJGNUYyRmVuRjxGMkY8LUY5Ni5RIixGJ0YyRjxGPi9GQkYxRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUVEsMC4zMzMzMzMzZW1GJ0YyRmVuRjw=</Equation><Font foreground="[255,0,255]">u=</Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkmbWZyYWNHRiQ2KS1GIzYqLUkjbW9HRiQ2LlEqJnVtaW51czA7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjwvJSlzdHJldGNoeUdGPC8lKnN5bW1ldHJpY0dGPC8lKGxhcmdlb3BHRjwvJS5tb3ZhYmxlbGltaXRzR0Y8LyUnYWNjZW50R0Y8LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSy1JI21uR0YkNiVRIjFGJ0Y0RjcvJSdpdGFsaWNHUSV0cnVlRidGNC8lLHBsYWNlaG9sZGVyR0ZULyU2c2VsZWN0aW9uLXBsYWNlaG9sZGVyR0ZULyUwZm9udF9zdHlsZV9uYW1lR1ElVGV4dEYnL0Y4USdpdGFsaWNGJy1GIzYoLUZPNiVRIjJGJ0Y0RjdGUkY0RlVGWUZmbi8lLmxpbmV0aGlja25lc3NHRlEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPEY0LUkjbWlHRiQ2JlEia0YnRlJGNEZmbi1GMTYuUSIsRidGNEY3RjovRj5GVEY/RkFGQ0ZFRkcvRkpRJjAuMGVtRicvRk1RLDAuMzMzMzMzM2VtRictRjE2LlEifkYnRjRGN0Y6Rj1GP0ZBRkNGRUZHRl5wL0ZNRl9wLUZnbzYmUScmIzk0NTtGJy9GU0Y8RjRGNy1GMTYuUSI9RidGNEY3RjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjc3Nzc3OGVtRicvRk1GXnEtRk82JVEiMEYnRjRGN0Zqby1JKG1mZW5jZWRHRiQ2Jy1GIzYvLUZnbzYmUScmIzk0NjtGJ0ZpcEY0RjdGanBGMEZORmJwLUYxNjBRI29yRicvJSVib2xkR0ZURjQvRjhRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmFyRjpGPUY/RkFGQ0ZFRkdGXnBGZXBGYnBGaHFGanAtRiw2KUZOLUYjNiZGam5GUkY0RmZuRl1vRl9vRmJvRmRvRjRGNEZZRjdGNEY3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvLUZnbzYmUScmIzk0OTtGJ0ZpcEY0RjdGanBGTkZqby1GZ282JlEiSkYnRlJGNEZmbkZqcC1GZ282JlEiaUYnRlJGNEZmbkY0RllGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkmbWZyYWNHRiQ2KS1GIzYqLUkjbW9HRiQ2LlEqJnVtaW51czA7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjwvJSlzdHJldGNoeUdGPC8lKnN5bW1ldHJpY0dGPC8lKGxhcmdlb3BHRjwvJS5tb3ZhYmxlbGltaXRzR0Y8LyUnYWNjZW50R0Y8LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSy1JI21uR0YkNiVRIjFGJ0Y0RjcvJSdpdGFsaWNHUSV0cnVlRidGNC8lLHBsYWNlaG9sZGVyR0ZULyU2c2VsZWN0aW9uLXBsYWNlaG9sZGVyR0ZULyUwZm9udF9zdHlsZV9uYW1lR1ElVGV4dEYnL0Y4USdpdGFsaWNGJy1GIzYoLUZPNiVRIjJGJ0Y0RjdGUkY0RlVGWUZmbi8lLmxpbmV0aGlja25lc3NHRlEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPEY0LUkjbWlHRiQ2JlEia0YnRlJGNEZmbi1GMTYuUSIsRidGNEY3RjovRj5GVEY/RkFGQ0ZFRkcvRkpRJjAuMGVtRicvRk1RLDAuMzMzMzMzM2VtRictRjE2LlEifkYnRjRGN0Y6Rj1GP0ZBRkNGRUZHRl5wL0ZNRl9wLUZnbzYmUScmIzk0NTtGJy9GU0Y8RjRGNy1GMTYuUSI9RidGNEY3RjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjc3Nzc3OGVtRicvRk1GXnEtRk82JVEiMEYnRjRGN0Zqby1JKG1mZW5jZWRHRiQ2Jy1GIzYvLUZnbzYmUScmIzk0NjtGJ0ZpcEY0RjdGanBGMEZORmJwLUYxNjBRI29yRicvJSVib2xkR0ZURjQvRjhRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmFyRjpGPUY/RkFGQ0ZFRkdGXnBGZXBGYnBGaHFGanAtRiw2KUZOLUYjNiZGam5GUkY0RmZuRl1vRl9vRmJvRmRvRjRGNEZZRjdGNEY3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvLUZnbzYmUScmIzk0OTtGJ0ZpcEY0RjdGanBGTkZqby1GZ282JlEiSkYnRlJGNEZmbkZqcC1GZ282JlEiaUYnRlJGNEZmbkY0RllGNw==</Equation><Font foreground="[255,0,255]">.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1718" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1719" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Now we consider the final case p=0,\316\265=1, when u can be transformed by an endomorphism to </Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2I1EhRictRiw2JlEjdTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RJyZzZG90O0YnRjUvRjlRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItRiw2JlEjaWlGJ0YyRjVGOC1GPDYuUSIrRidGNUY/RkFGREZGRkhGSkZMRk4vRlFRLDAuMjIyMjIyMmVtRicvRlRGZm4tRiw2JlEjdTJGJ0YyRjVGOEY7LUYsNiZRImpGJ0YyRjVGOEY1LyUrZXhlY3V0YWJsZUdGNC8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGPw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2I1EhRictRiw2JlEjdTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RJyZzZG90O0YnRjUvRjlRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItRiw2JlEjaWlGJ0YyRjVGOC1GPDYuUSIrRidGNUY/RkFGREZGRkhGSkZMRk4vRlFRLDAuMjIyMjIyMmVtRicvRlRGZm4tRiw2JlEjdTJGJ0YyRjVGOEY7LUYsNiZRImpGJ0YyRjVGOEY1LyUrZXhlY3V0YWJsZUdGNC8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGPw==</Equation><Font foreground="[255,0,255]">. The complex structure continues to be q=i.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1725" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="StructureEquations := [[ee, ie] = ee*beta+ii*u1+jj*u2, [ii, ie] = -ee*u1+ii*beta+kk*u2, [jj, ie] = ee*u2+jj*beta-kk*u1, [kk, ie] = ii*u2+jj*u1+kk*beta, [e, ie] = e]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYmLUYjNmluLUZNNiYtRiM2Jy1GLDYlUSNlZUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIixGJ0YyRjkvRjxGWUY9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktRLDAuMzMzMzMzM2VtRictRiw2JVEjaWVGJ0ZYRlovJStleGVjdXRhYmxlR0YxRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi1GLDYlUScmIzk0NjtGJ0YvRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFRmpuL0ZLRltvRlUtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZncC1GLDYlUSN1MUYnRlhGWkZfcC1GLDYlUSNpaUYnRlhGWkZjcC1GLDYlUSN1MkYnRlhGWkZfcC1GLDYlUSNqakYnRlhGWkZmbi1GTTYmLUYjNidGXHFGZm5GXm9GYW9GMkYyRmNvRmZvRmlvRlxwRl9wRlxxLUY2Ni1RKCZtaW51cztGJ0YyRjlGO0Y9Rj9GQUZDRkVGZnBGaHBGaXBGX3BGVUZjcEZfcUZfcC1GLDYlUSNra0YnRlhGWkZmbi1GTTYmLUYjNidGYnFGZm5GXm9GYW9GMkYyRmNvRmZvRmlvRlxwRl9wRmJxRmNwRl9xRl9wRlVGaXFGaXBGX3BGXHJGZm4tRk02Ji1GIzYnRlxyRmZuRl5vRmFvRjJGMkZjb0Zmb0Zpb0ZccEZfcEZcckZjcEZfcUZfcEZccUZjcEZpcEZfcEZicUZmbi1GTTYmLUYjNictRiw2JVEiZUYnRlhGWkZmbkZeb0Zhb0YyRjJGY29GZm9GaW9GW3NGYW9GMkYyRmNvRmZvLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmFvRjI=">QyQ+STNTdHJ1Y3R1cmVFcXVhdGlvbnNHNiI3Jy83JEkjZWVHRiVJI2llR0YlLCgqJkYpIiIiSSViZXRhR0YlRi1GLSomSSNpaUdGJUYtSSN1MUdGJUYtRi0qJkkjampHRiVGLUkjdTJHRiVGLUYtLzckRjBGKiwoKiZGKUYtRjFGLSEiIiomRjBGLUYuRi1GLSomSSNra0dGJUYtRjRGLUYtLzckRjNGKiwoKiZGKUYtRjRGLUYtKiZGM0YtRi5GLUYtKiZGPEYtRjFGLUY5LzckRjxGKiwoKiZGMEYtRjRGLUYtKiZGM0YtRjFGLUYtKiZGPEYtRi5GLUYtLzckSSJlR0YlRipGS0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1721" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="L := LieAlgebraData(StructureEquations, [ee, ii, jj, kk, e, ie], VC); -1; DGsetup(L, [e], [f]); -1; Query(&quot;Jacobi&quot;)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI2VlRidGL0YyRlotRiw2JVEjaWlGJ0YvRjJGWi1GLDYlUSNqakYnRi9GMkZaLUYsNiVRI2trRidGL0YyRlotRiw2JVEiZUYnRi9GMkZaLUYsNiVRI2llRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GLDYlUSNWQ0YnRi9GMkZicEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEoREdzZXR1cEYnRi9GMi1GUzYkLUYjNihGK0ZaLUZTNiYtRiM2JEZccEY5RjlGZHBGZ3BGWi1GUzYmLUYjNiQtRiw2JVEiZkYnRi9GMkY5RjlGZHBGZ3BGOUY5Rl1xLUYsNiVRJlF1ZXJ5RidGL0YyLUZTNiQtRiM2Ji1GLDYjUSFGJy1JI21zR0YkNiNRJ0phY29iaUYnRmlyRjlGOUZpckZicEY5">Qyc+SSJMRzYiLUkvTGllQWxnZWJyYURhdGFHRiU2JUkzU3RydWN0dXJlRXF1YXRpb25zR0YlNyhJI2VlR0YlSSNpaUdGJUkjampHRiVJI2trR0YlSSJlR0YlSSNpZUdGJUkjVkNHRiUhIiItSShER3NldHVwR0YlNiVGJDcjRi83I0kiZkdGJUYyLUkmUXVlcnlHRiU2I1EnSmFjb2JpRiU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1726" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="g := evalDG(`&amp;t`(f1, f1)+`&amp;t`(f2, f2)-`&amp;t`(f3, f3)-`&amp;t`(f4, f4)+b*(`&amp;t`(f5, f5)+`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYjUSFGJy1GUDYkLUYjNkEtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRiw2JVEidEYnRmhuRmpuRlxvRmVuRlxvLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXHAtRiw2JVEjZjJGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZecEZcby1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGW3BGXXBGXG8tRiw2JVEjZjNGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZkcC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRltwRl1wLUYsNiVRI2Y0RidGaG5Gam5GXG9GYm9GZW9GXG9GanBGMkYyRmhvLUYsNiVRImJGJ0ZobkZqbi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW8tRlA2JC1GIzYyLUYsNiVRI2Y1RidGaG5Gam5GXG9GYm9GZW9GXG9GZ3FGXG9GaG8tRiw2JVEjZjZGJ0ZobkZqbkZcb0Zib0Zlb0Zcb0ZqcUZcb0YyRjIvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI7RidGMkY5L0Y8RmluRj1GP0ZBRkNGRUZfb0ZKRl1yRjI=">QyQ+SSJnRzYiLUknZXZhbERHR0YlNiMsLC1JIyZ0R0YlNiRJI2YxRyUqcHJvdGVjdGVkR0YtIiIiLUYrNiRJI2YyR0YuRjJGLy1GKzYkSSNmM0dGLkY1ISIiLUYrNiRJI2Y0R0YuRjlGNiomSSJiR0YlRi8sJi1GKzYkSSNmNUdGLkY/Ri8tRis2JEkjZjZHRi5GQkYvRi9GL0Yv</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFGMTckNyQiIiNGNEYxNyQ3JCIiJEY3ISIiNyQ3JCIiJUY7Rjg3JDckIiImRj5JImJHRiQ3JDckIiInRkJGPw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1724" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J0 := subs({r = 0, t = 1}, Matrix([[0, -(r^2+t^2+1)/(2*t), -(r^2-t^2+1)/(2*t), -r, 0, 0], [(r^2+t^2+1)/(2*t), 0, r, -(r^2-t^2+1)/(2*t), 0, 0], [-(r^2-t^2+1)/(2*t), r, 0, (r^2+t^2+1)/(2*t), 0, 0], [-r, -(r^2-t^2+1)/(2*t), -(r^2+t^2+1)/(2*t), 0, 0, 0], [0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, 0]]))" display="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">PkkjSjBHNiItSSVzdWJzRyUqcHJvdGVjdGVkRzYkPCQvSSJyR0YkIiIhL0kidEdGJCIiIi1JJ01hdHJpeEc2JEYnSShfc3lzbGliR0YkNiM3KDcoRiwsJComLCgqJEYrIiIjRi8qJEYuRjtGL0YvRi9GLy1JIi9HRjI2IywkRi5GO0YvISIiLCQqJiwoRjpGL0Y8RkFGL0YvRi9GPUYvRkEsJEYrRkFGLEYsNyhGOEYsRitGQkYsRiw3KEZCRitGLEY4RixGLDcoRkVGQkY3RixGLEYsNyhGLEYsRixGLEYsRkE3KEYsRixGLEYsRi9GLA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGZHBGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GaHBGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GaHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUSs0NDQ5NTAxOTU0RidGXHRGX3RGOQ==">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciK2E+XVxX</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1731" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J := Transformation(VC, VC, J0):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRmVuLUYsNiVRI0owRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShKdGVuc29yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GNUZmby1GLDYlUShjb252ZXJ0RidGL0YyLUZTNiQtRiM2KEZdb0Zlbi1GLDYlUSlER3RlbnNvckYnRi9GMkZlbi1GUzYmLUYjNiYtRlM2Ji1GIzYoLUYsNiNRIUYnLUkjbXNHRiQ2I1EoY29uX2Jhc0YnRmVuLUZgcTYjUShjb3ZfYmFzRidGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLUZTNiYtRiM2JEZccUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">QyY+SSJKRzYiLUkvVHJhbnNmb3JtYXRpb25HRiU2JUkjVkNHRiVGKUkjSjBHRiUhIiI+SShKdGVuc29yR0YlLUkoY29udmVydEclKnByb3RlY3RlZEc2JUYqSSlER3RlbnNvckdGJTckNyRRKGNvbl9iYXNGJVEoY292X2Jhc0YlNyJGKw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1727" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega := convert(ContractIndices(Jtensor, g, [[1, 1]]), DGform);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKGNvbnZlcnRGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRk9GUS1GVDYkLUYjNigtRiw2JVEoSnRlbnNvckYnRk9GUS1GNjYtUSIsRidGMkY5L0Y8RlBGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0ZPRlFGXG8tRlQ2Ji1GIzYkLUZUNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YyRlxvRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGY3BGZnBGMkYyRlxvLUYsNiVRJ0RHZm9ybUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjlGX29GPUY/RkFGQ0ZFRmBvRkpGXHFGMg==">QyQ+SSZvbWVnYUc2Ii1JKGNvbnZlcnRHJSpwcm90ZWN0ZWRHNiQtSTBDb250cmFjdEluZGljZXNHRiU2JUkoSnRlbnNvckdGJUkiZ0dGJTcjNyQiIiJGMUknREdmb3JtR0YlRjE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSptY29tcGxldGVHRiQ2JS1GIzYoLUYjNigtRiw2JVEjZjFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmhuLUYsNiVRKyZiaWd3ZWRnZTtGJ0ZWRlhGWi1GLDYlUSNmMkYnRlZGWEYyLUY2Ni1RJyZwbHVzO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zkby1GIzYoLUYsNiVRI2YzRidGVkZYRlpGam5GWi1GLDYlUSNmNEYnRlZGWEYyRmBvLUYjNigtRiM2Ji1GLDYlUSJiRidGVkZYRlotRiw2JVEjZjVGJ0ZWRlhGMkZaRmpuRlotRiw2JVEjZjZGJ0ZWRlhGMkYyLUYjNiYtRiw2JVEkX0RHRidGVkZYLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjJGOUY7Rj1GP0ZBRkNGRUZnbkZpbi1JKG1mZW5jZWRHRiQ2JC1GZHE2Ji1GIzYoLUZkcTYmLUYjNiotSSNtc0dGJDYjUSVmb3JtRictRjY2LVEiLEYnRjJGOS9GPEZXRj1GP0ZBRkNGRUZnbi9GS1EsMC4zMzMzMzMzZW1GJy1GLDYlUSNWQ0YnRlZGWEZici1JI21uR0YkNiRRIjJGJ0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YxRjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYnItRmRxNiYtRiM2Ki1GZHE2Ji1GIzYoLUZkcTYmLUYjNigtRlxzNiRRIjFGJ0YyRmJyRltzRl9zRmJzRjJGMkZkc0Znc0ZickZmdEZfc0Zic0YyRjJGZHNGZ3NGYnItRmRxNiYtRiM2KC1GZHE2Ji1GIzYoLUZcczYkUSIzRidGMkZici1GXHM2JFEiNEYnRjJGX3NGYnNGMkYyRmRzRmdzRmJyRmZ0Rl9zRmJzRjJGMkZkc0Znc0Zici1GZHE2Ji1GIzYoLUZkcTYmLUYjNigtRlxzNiRRIjVGJ0YyRmJyLUZcczYkUSI2RidGMkZfc0Zic0YyRjJGZHNGZ3NGYnJGYnBGX3NGYnNGMkYyRmRzRmdzRl9zRmJzRjJGMkZkc0Znc0Zfc0Zic0YyRjJGZHNGZ3NGMkYyRltxRl9zRmJzRjI=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyU3JDckIiIiRipGLjckNyQiIiQiIiVGLjckNyQiIiYiIidJImJHRiQ=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1722" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega1 := Pullback(J, ExteriorDerivative(omega));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUScmIzk2OTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZbcEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZbcEY5">QyQ+SSdvbWVnYTFHNiItSSlQdWxsYmFja0dGJTYkSSJKR0YlLUkzRXh0ZXJpb3JEZXJpdmF0aXZlR0YlNiNJJm9tZWdhR0YlIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5Njk7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSptY29tcGxldGVHRiQ2JS1GIzYqLUYjNigtRiM2KC1GIzYmLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUYsNiVRJyZiZXRhO0YnL0YwRj1GOUY5RmpuLUYsNiVRI2YxRidGL0YyRjlGam4tRiw2JVErJmJpZ3dlZGdlO0YnRi9GMkZqbi1GLDYlUSNmMkYnRi9GMkY5RmpuRmdvRmpuLUYsNiVRI2Y1RidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcC1GIzYoLUYjNigtRiM2Ji1GIzYmRmZuRmpuLUYsNiVRI3UyRidGL0YyRjlGam5GZG9GOUZqbkZnb0Zqbi1GLDYlUSNmNEYnRi9GMkY5RmpuRmdvRmpuRl1wRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNwRmVwLUYjNigtRiM2KC1GIzYmRlxxRmpuRmpvRjlGam5GZ29Gam4tRiw2JVEjZjNGJ0YvRjJGOUZqbkZnb0ZqbkZdcEY5RmRxLUYjNigtRiM2KC1GIzYmRlpGam5GXXJGOUZqbkZnb0ZqbkZhcUY5RmpuRmdvRmpuRl1wRjlGOS1GIzYmLUYsNiVRJF9ER0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tSShtZmVuY2VkR0YkNiQtRl9zNiYtRiM2KC1GX3M2Ji1GIzYqLUkjbXNHRiQ2I1ElZm9ybUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjJGXXQtRmduNiRRIjNGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXQtRl9zNiYtRiM2LC1GX3M2Ji1GIzYoLUZfczYmLUYjNiotRmduNiRRIjFGJ0Y5Rl10RmZuRl10LUZnbjYkUSI1RidGOUZpdEZcdUY5RjlGXnVGYXVGXXRGWkZpdEZcdUY5RjlGXnVGYXVGXXQtRl9zNiYtRiM2KC1GX3M2Ji1GIzYqRmB2Rl10LUZnbjYkUSI0RidGOUZddEZjdkZpdEZcdUY5RjlGXnVGYXVGXXQtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGY3BGZXBGXHFGOUZpdEZcdUY5RjlGXnVGYXVGXXQtRl9zNiYtRiM2KC1GX3M2Ji1GIzYqRmZuRl10RmZ0Rl10RmN2Rml0Rlx1RjlGOUZedUZhdUZddEZccUZpdEZcdUY5RjlGXnVGYXVGXXQtRl9zNiYtRiM2KC1GX3M2Ji1GIzYqRmZ0Rl10Rl53Rl10RmN2Rml0Rlx1RjlGOUZedUZhdUZddEZaRml0Rlx1RjlGOUZedUZhdUZpdEZcdUY5RjlGXnVGYXVGaXRGXHVGOUY5Rl51RmF1RjlGOUZmckZpdEZcdUY5">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIkNyY3JDclIiIiIiIjIiImLCRJJWJldGFHRiRGLzckNyVGLiIiJUYwLCRJI3UyR0YkISIjNyQ3JUYvRipGMCwkRjdGLzckNyVGKkY1RjBGMQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1730" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega2 := Pullback(J, ExteriorDerivative(omega1))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsxRidGL0YyRjlGOUY5RjktRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=">Pkknb21lZ2EyRzYiLUkpUHVsbGJhY2tHRiQ2JEkiSkdGJC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJDYjSSdvbWVnYTFHRiQ=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIlNyg3JDcmIiIiIiIjIiImIiInLCgqJEkjdTJHRiRGL0YqKiRJJWJldGFHRiRGLyEiJUY2ISIjNyQ3JkYuIiIkRjBGMSwkKiZJI3UxR0YkRi5GNEYuRio3JDcmRi5GKkYwRjEsJEY0Rjg3JDcmRi9GO0YwRjEsJEY0Ri83JDcmRi9GKkYwRjFGPDckNyZGO0YqRjBGMUYy</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1729" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega3 := Pullback(J, ExteriorDerivative(omega2));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoJiM5Njk7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKVB1bGxiYWNrRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiSkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSgmIzk2OTsyRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSdvbWVnYTNHNiItSSlQdWxsYmFja0dGJTYkSSJKR0YlLUkzRXh0ZXJpb3JEZXJpdmF0aXZlR0YlNiNJJ29tZWdhMkdGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5Njk7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSptY29tcGxldGVHRiQ2JS1GIzYoLUYjNigtRiM2KC1GIzYoLUYjNiYtRiw2JVEiMEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1vLUYsNiVRI2YxRidGL0YyRjlGaW4tRiw2JVErJmJpZ3dlZGdlO0YnRi9GMkZpbi1GLDYlUSNmMkYnRi9GMkY5RmluRmJvRmluLUYsNiVRI2YzRidGL0YyRjlGaW5GYm9GaW4tRiw2JVEjZjRGJ0YvRjJGOUZpbkZib0Zpbi1GLDYlUSNmNUYnRi9GMkY5LUYjNiYtRiw2JVEkX0RHRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZcb0Zeby1JKG1mZW5jZWRHRiQ2JC1GanA2Ji1GIzYoLUZqcDYmLUYjNiotSSNtc0dGJDYjUSVmb3JtRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZcby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNWQ0YnRi9GMkZocS1JI21uR0YkNiRRIjVGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHEtRmpwNiYtRmpwNiYtRiM2KC1GanA2Ji1GIzYuLUZicjYkUSIxRidGOUZocS1GYnI2JFEiMkYnRjlGaHEtRmJyNiRRIjNGJ0Y5RmhxLUZicjYkUSI0RidGOUZocUZhckZlckZockY5RjlGanJGXXNGaHEtRmJyNiRGaG5GOUZlckZockY5RjlGanJGXXNGOUZqckZdc0ZlckZockY5RjlGanJGXXNGOUY5RmFwRmVyRmhyRjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiImNyM3JDcnIiIiIiIjIiIkIiIlRioiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1728" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="NJ := TensorBrackets(Jtensor, Jtensor, &quot;Frolicher-Nijenhuis&quot;)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRKEp0ZW5zb3JGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOUZgb0Zjb0Y5">PkkjTkpHNiItSS9UZW5zb3JCcmFja2V0c0dGJDYlSShKdGVuc29yR0YkRihRNEZyb2xpY2hlci1OaWplbmh1aXNGJA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDclUShjb25fYmFzRiRRKGNvdl9iYXNGJEYtNyI3MjckNyUiIiIiIiQiIicsJEkjdTJHRiQhIiU3JDclRjIiIiUiIiYsJEY2Rjo3JDclRjJGO0Y6RjU3JDclRjJGNEYzRjw3JDclIiIjRjNGO0Y1NyQ3JUZDRjpGNEY1NyQ3JUZDRjtGM0Y8NyQ3JUZDRjRGOkY8NyQ3JUYzRjJGNEY1NyQ3JUYzRkNGO0Y1NyQ3JUYzRjtGQ0Y8NyQ3JUYzRjRGMkY8NyQ3JUY6RjJGO0Y8NyQ3JUY6RkNGNEY1NyQ3JUY6RjtGMkY1NyQ3JUY6RjRGQ0Y8</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1723" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="KaehlerEq := DGinfo(ExteriorDerivative(omega), &quot;CoefficientSet&quot;);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnREdpbmZvRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JS1GLDYlUScmIzk2OTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Zcb0Y5RjktRjY2LVEiO0YnRjlGO0Zhb0ZARkJGREZGRkhGYm9GTUZcb0Y5">QyQ+SSpLYWVobGVyRXFHNiItSSdER2luZm9HRiU2JC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJTYjSSZvbWVnYUdGJVEvQ29lZmZpY2llbnRTZXRGJSIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqS2FlaGxlckVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlotRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYG8tRiw2JVEjdTJGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRidGZm5Gam8tRiM2JkZobkZcby1GLDYlUScmIzk0NjtGJy9GMEY9RjlGOUZlb0Zob0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmVvRmhvRjk=">PCUsJEkjdTJHNiIhIiMsJEYkIiIjLCRJJWJldGFHRiVGKA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1705" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="sols := RealDomain:-solve({op(DGinfo(NJ, &quot;CoefficientSet&quot;)), op(DGinfo(omega1, &quot;CoefficientSet&quot;))})" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElc29sc0YnRlRGVi1GLDYtUSomY29sb25lcTtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGXG8tRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JC1GYm82Ji1GIzYpLUZRNiVRI29wRidGVEZWLUZibzYkLUYjNiUtRlE2JVEnREdpbmZvRidGVEZWLUZibzYkLUYjNictRlE2JVEoJiM5Njk7MUYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnRk5GTkZORk5GW3FGam8tRmJvNiQtRiM2JUZhcC1GYm82JC1GIzYnLUZRNiVRI05KRidGVEZWRltxRmFxRmVxRk5GTkZORk5GZXFGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRisvJStleGVjdXRhYmxlR0Y5Rk4=">Pkklc29sc0c2Ii1fSStSZWFsRG9tYWluRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkSSZzb2x2ZUdGKDYjPCQtSSNvcEdGKTYjLUknREdpbmZvR0YkNiRJI05KR0YkUS9Db2VmZmljaWVudFNldEYkLUYvNiMtRjI2JEknb21lZ2ExR0YkRjU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GIzYoLUYsNiVRI3UyRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRiw2JVEnJiM5NDY7RicvRjBGPUY5RllGZm5Gam5GXW9GOUZqbkZdb0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmpuRl1vRjk=">PCQvSSN1Mkc2IiIiIS9JJWJldGFHRiVGJg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1707" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This is a case of the Kahler structure</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1710" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="sols := RealDomain:-solve({op(DGinfo(NJ, &quot;CoefficientSet&quot;)), op(DGinfo(omega2, &quot;CoefficientSet&quot;))})" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElc29sc0YnRlRGVi1GLDYtUSomY29sb25lcTtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGXG8tRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JC1GYm82Ji1GIzYpLUZRNiVRI29wRidGVEZWLUZibzYkLUYjNiUtRlE2JVEnREdpbmZvRidGVEZWLUZibzYkLUYjNictRlE2JVEoJiM5Njk7MkYnRlRGVi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZRNiNRIUYnRk5GTkZORk5GW3FGam8tRmJvNiQtRiM2JUZhcC1GYm82JC1GIzYnLUZRNiVRI05KRidGVEZWRltxRmFxRmVxRk5GTkZORk5GZXFGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRisvJStleGVjdXRhYmxlR0Y5Rk4=">Pkklc29sc0c2Ii1fSStSZWFsRG9tYWluRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkSSZzb2x2ZUdGKDYjPCQtSSNvcEdGKTYjLUknREdpbmZvR0YkNiRJI05KR0YkUS9Db2VmZmljaWVudFNldEYkLUYvNiMtRjI2JEknb21lZ2EyR0YkRjU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYjNigtRiw2JVEjdTFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GWC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GLDYlUSN1MkYnRi9GMkZlbi1JI21uR0YkNiRRIjBGJ0Y5RmhuRltvRjlGXW8tRiM2KC1GLDYlUScmIzk0NjtGJy9GMEY9RjlGZW5Gam9GaG5GW29GOUZobkZbb0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl1vLUZSNiYtRiM2KkZWRl1vRmVvRl1vLUYjNihGYHBGZW4tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnEtSSZtZnJhY0dGJDYoLUZbcDYkUSIxRidGOS1GW3A2JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Zdci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlci8lKWJldmVsbGVkR0Y9RmhuRltvRjlGaG5GW29GOUZobkZbb0Y5RjlGZHBGZ3BGaG5GW29GOUZobkZbb0Y5">NiQ8JS9JI3UxRzYiRiUvSSN1MkdGJiIiIS9JJWJldGFHRiZGKTwlRiRGJy9GKyMhIiIiIiM=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1703" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The first case is Kahler, the second is SKT</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1681" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1151" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L903" drawlabel="true">
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A3.5</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L965" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="restart:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">Qy5JKHJlc3RhcnRHJSpwcm90ZWN0ZWRHISIiLUkld2l0aEc2JEYkSShfc3lzbGliRzYiNiNJNURpZmZlcmVudGlhbEdlb21ldHJ5R0YpRiUtRic2I0ksTGllQWxnZWJyYXNHRipGJS1GJzYjSSdUZW5zb3JHRipGJS1GJzYjSSZUb29sc0dGKkYlLUYnNiNJLkxpbmVhckFsZ2VicmFHRihGJQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1735" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">p =</Font><Equation executable="false" style="Text" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LlEifkYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSZtZnJhY0dGJDYpLUYjNigtSSNtbkdGJDYlUSIxRidGL0YyLyUnaXRhbGljR1EldHJ1ZUYnRi8vJSxwbGFjZWhvbGRlckdGVC8lNnNlbGVjdGlvbi1wbGFjZWhvbGRlckdGVC9GM1EnaXRhbGljRictRiM2Ji1GTzYlUSIyRidGL0YyRlJGL0ZZLyUubGluZXRoaWNrbmVzc0dGUS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeby8lKWJldmVsbGVkR0Y3Ri8tRiw2LlEnJnNkb3Q7RidGL0YyRjVGOEY6RjxGPkZARkJGREZHLUYsNi5RIihGJ0YvRjIvRjZGVEY4L0Y7RlRGPEY+RkBGQi9GRVEsMC4xNjY2NjY3ZW1GJy9GSEZccEYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LlEifkYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSZtZnJhY0dGJDYpLUYjNigtSSNtbkdGJDYlUSIxRidGL0YyLyUnaXRhbGljR1EldHJ1ZUYnRi8vJSxwbGFjZWhvbGRlckdGVC8lNnNlbGVjdGlvbi1wbGFjZWhvbGRlckdGVC9GM1EnaXRhbGljRictRiM2Ji1GTzYlUSIyRidGL0YyRlJGL0ZZLyUubGluZXRoaWNrbmVzc0dGUS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeby8lKWJldmVsbGVkR0Y3Ri8tRiw2LlEnJnNkb3Q7RidGL0YyRjVGOEY6RjxGPkZARkJGREZHLUYsNi5RIihGJ0YvRjIvRjZGVEY4L0Y7RlRGPEY+RkBGQi9GRVEsMC4xNjY2NjY3ZW1GJy9GSEZccEYy</Equation><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYlLUYjNiktSSNtaUdGJDYmUSJsRicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIrRidGNy9GO1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1JJm1mcmFjR0YkNiktRjE2JlEtJnZhcmVwc2lsb247RicvRjVGRUY3RkEtRiM2J0YwRjcvJStleGVjdXRhYmxlR0Y2LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0ZBLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkby8lKWJldmVsbGVkR0ZFRjdGN0ZqbkZcb0ZBRjdGQS1GPjYuUScmc2RvdDtGJ0Y3RkFGQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZdcEY3RmpuRlxvRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYlLUYjNiktSSNtaUdGJDYmUSJsRicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIrRidGNy9GO1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1JJm1mcmFjR0YkNiktRjE2JlEtJnZhcmVwc2lsb247RicvRjVGRUY3RkEtRiM2J0YwRjcvJStleGVjdXRhYmxlR0Y2LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0ZBLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkby8lKWJldmVsbGVkR0ZFRjdGN0ZqbkZcb0ZBRjdGQS1GPjYuUScmc2RvdDtGJ0Y3RkFGQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZdcEY3RmpuRlxvRkE=</Equation><Font foreground="[255,0,255]">i+</Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYlLUYjNiktSSZtZnJhY0dGJDYpLUkjbWlHRiQ2JlEtJnZhcmVwc2lsb247RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNictRjQ2JlEibEYnL0Y4USV0cnVlRidGOi9GPlEnaXRhbGljRidGOi8lK2V4ZWN1dGFibGVHRkYvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRj0vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlMvJSliZXZlbGxlZEdGOUY6LUkjbW9HRiQ2MFEoJm1pbnVzO0YnRjpGSUZLRj0vJSZmZW5jZUdGOS8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zmby1GNDYoRkRGRUY6RklGS0ZHRjpGSUZLRj1GOkY9LUZZNjBRJyZzZG90O0YnRjpGSUZLRj1GZm5GaG5Gam5GXG9GXm9GYG9GYm8vRmVvUSYwLjBlbUYnL0Zob0ZfcC1GNDYoUSJqRidGRUY6RklGS0ZHLUZZNjBRIilGJ0Y6RklGS0Y9L0ZnbkZGRmhuL0Zbb0ZGRlxvRl5vRmBvRmJvL0Zlb1EsMC4xNjY2NjY3ZW1GJy9GaG9GanBGOkZJRktGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYlLUYjNiktSSZtZnJhY0dGJDYpLUkjbWlHRiQ2JlEtJnZhcmVwc2lsb247RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNictRjQ2JlEibEYnL0Y4USV0cnVlRidGOi9GPlEnaXRhbGljRidGOi8lK2V4ZWN1dGFibGVHRkYvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRj0vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlMvJSliZXZlbGxlZEdGOUY6LUkjbW9HRiQ2MFEoJm1pbnVzO0YnRjpGSUZLRj0vJSZmZW5jZUdGOS8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zmby1GNDYoRkRGRUY6RklGS0ZHRjpGSUZLRj1GOkY9LUZZNjBRJyZzZG90O0YnRjpGSUZLRj1GZm5GaG5Gam5GXG9GXm9GYG9GYm8vRmVvUSYwLjBlbUYnL0Zob0ZfcC1GNDYoUSJqRidGRUY6RklGS0ZHLUZZNjBRIilGJ0Y6RklGS0Y9L0ZnbkZGRmhuL0Zbb0ZGRlxvRl5vRmBvRmJvL0Zlb1EsMC4xNjY2NjY3ZW1GJy9GaG9GanBGOkZJRktGPQ==</Equation><Font encoding="UTF-8" foreground="[255,0,255]">,  \316\265 =</Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2MFEoJm1pbnVzO0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EldHJ1ZUYnLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiNRIUYnRjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2MFEoJm1pbnVzO0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EldHJ1ZUYnLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiNRIUYnRjg=</Equation><Font encoding="UTF-8" foreground="[255,0,255]">p^2 = \302\2611. The quaternion notations for the isotropy are: u=i, k=j, m=k.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1744" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="StructureEquations := [[LAi, LAj] = 2*LAk, [LAi, LAk] = -2*LAj, [LAj, LAk] = -2*LAi, [LAi, ee] = ii, [LAi, ii] = -ee, [LAi, jj] = kk, [LAi, kk] = -jj, [LAj, ee] = jj, [LAj, ii] = -kk, [LAj, jj] = ee, [LAj, kk] = -ii, [LAk, ee] = kk, [LAk, ii] = jj, [LAk, jj] = ii, [LAk, kk] = ee, [ee, ii] = (epsilon/l+l)*e-LAi, [ee, jj] = (-epsilon/l+l)*e-LAj, [ee, kk] = -LAk, [ii, jj] = -LAk, [ii, kk] = (-epsilon/l+l)*e+LAj, [jj, kk] = (epsilon/l+l)*e+LAi, [ee, e] = 3*epsilon*((1/4*(epsilon/l+l))*ii+(1/4*(epsilon/l-l))*jj), [ii, e] = 3*epsilon*(-(1/4*(epsilon/l+l))*ee+(1/4*(epsilon/l-l))*kk), [jj, e] = 3*epsilon*(-(1/4*(epsilon/l+l))*kk+(1/4*(epsilon/l-l))*ee), [kk, e] = 3*epsilon*((1/4*(epsilon/l+l))*jj+(1/4*(epsilon/l-l))*ii)], [LAi, LAj, LAk, ee, ii, jj, kk, e, ie]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2aXgtRlA2Ji1GIzYoLUYsNiVRJExBaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam4tRiw2JVEkTEFqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW8tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXW8tSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIqRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmdwLUYsNiVRJExBa0YnRi9GMkZlbkZdby1GUDYmLUYjNihGWEZlbkZdb0ZpcEZkb0Y5RjlGZm9GaW9GXW9GXHBGXW8tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRxRl9wRmNwRmFvRmVuRl1vLUZQNiYtRiM2KEZhb0ZlbkZdb0ZpcEZkb0Y5RjlGZm9GaW9GXW9GXHBGXW9GYHFGX3BGY3BGWEZlbkZdby1GUDYmLUYjNihGWEZlbkZdby1GLDYlUSNlZUYnRi9GMkZkb0Y5RjlGZm9GaW9GXW9GXHBGXW8tRiw2JVEjaWlGJ0YvRjJGZW5GXW8tRlA2Ji1GIzYoRlhGZW5GXW9GYXJGZG9GOUY5RmZvRmlvRl1vRlxwRl1vRmBxRl5yRmVuRl1vLUZQNiYtRiM2KEZYRmVuRl1vLUYsNiVRI2pqRidGL0YyRmRvRjlGOUZmb0Zpb0Zdb0ZccEZdby1GLDYlUSNra0YnRi9GMkZlbkZdby1GUDYmLUYjNihGWEZlbkZdb0Zfc0Zkb0Y5RjlGZm9GaW9GXW9GXHBGXW9GYHFGXHNGZW5GXW8tRlA2Ji1GIzYoRmFvRmVuRl1vRl5yRmRvRjlGOUZmb0Zpb0Zdb0ZccEZdb0Zcc0ZlbkZdby1GUDYmLUYjNihGYW9GZW5GXW9GYXJGZG9GOUY5RmZvRmlvRl1vRlxwRl1vRmBxRl9zRmVuRl1vLUZQNiYtRiM2KEZhb0ZlbkZdb0Zcc0Zkb0Y5RjlGZm9GaW9GXW9GXHBGXW9GXnJGZW5GXW8tRlA2Ji1GIzYoRmFvRmVuRl1vRl9zRmRvRjlGOUZmb0Zpb0Zdb0ZccEZdb0ZgcUZhckZlbkZdby1GUDYmLUYjNihGaXBGZW5GXW9GXnJGZG9GOUY5RmZvRmlvRl1vRlxwRl1vRl9zRmVuRl1vLUZQNiYtRiM2KEZpcEZlbkZdb0ZhckZkb0Y5RjlGZm9GaW9GXW9GXHBGXW9GXHNGZW5GXW8tRlA2Ji1GIzYoRmlwRmVuRl1vRlxzRmRvRjlGOUZmb0Zpb0Zdb0ZccEZdb0ZhckZlbkZdby1GUDYmLUYjNihGaXBGZW5GXW9GX3NGZG9GOUY5RmZvRmlvRl1vRlxwRl1vRl5yRmVuRl1vLUZQNiYtRiM2KEZeckZlbkZdb0ZhckZkb0Y5RjlGZm9GaW9GXW9GXHBGXW8tRlA2JC1GIzYpLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOS1GNjYtUSIvRidGOUY7Rj4vRkFGMUZCRkRGRkZIRmZwRmhwLUYsNiVRImxGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZjcUZlcUZmdkZkb0Y5RjlGY3AtRiw2JVEiZUYnRi9GMkZgcUZYRmVuRl1vLUZQNiYtRiM2KEZeckZlbkZdb0Zcc0Zkb0Y5RjlGZm9GaW9GXW9GXHBGXW8tRlA2JC1GIzYqRmBxRl52RmJ2RmZ2Rml2RmZ2RmRvRjlGOUZjcEZcd0ZgcUZhb0ZlbkZdby1GUDYmLUYjNihGXnJGZW5GXW9GX3NGZG9GOUY5RmZvRmlvRl1vRlxwRl1vRmBxRmlwRmVuRl1vLUZQNiYtRiM2KEZhckZlbkZdb0Zcc0Zkb0Y5RjlGZm9GaW9GXW9GXHBGXW9GYHFGaXBGZW5GXW8tRlA2Ji1GIzYoRmFyRmVuRl1vRl9zRmRvRjlGOUZmb0Zpb0Zdb0ZccEZdb0Zjd0ZjcEZcd0ZpdkZhb0ZlbkZdby1GUDYmLUYjNihGXHNGZW5GXW9GX3NGZG9GOUY5RmZvRmlvRl1vRlxwRl1vRmp1RmNwRlx3Rml2RlhGZW5GXW8tRlA2Ji1GIzYoRl5yRmVuRl1vRlx3RmRvRjlGOUZmb0Zpb0Zdb0ZccEZdby1GYHA2JFEiM0YnRjlGY3BGXnZGY3AtRlA2JC1GIzYrLUZQNiQtRiM2KS1GYHA2JFEiMUYnRjlGYnYtRmBwNiRRIjRGJ0Y5RmNwRmp1RmRvRjlGOUZjcEZhckZpdi1GUDYkLUYjNilGZnlGYnZGaXlGY3AtRlA2JC1GIzYpRl52RmJ2RmZ2LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGY3FGZXFGZnZGZG9GOUY5RmRvRjlGOUZjcEZcc0Zkb0Y5RjlGZW5GXW8tRlA2Ji1GIzYoRmFyRmVuRl1vRlx3RmRvRjlGOUZmb0Zpb0Zdb0ZccEZdb0ZbeUZjcEZedkZjcC1GUDYkLUYjNixGYHFGYnlGY3BGXnJGaXZGXHpGY3BGX3NGZG9GOUY5RmVuRl1vLUZQNiYtRiM2KEZcc0ZlbkZdb0Zcd0Zkb0Y5RjlGZm9GaW9GXW9GXHBGXW9GW3lGY3BGXnZGY3AtRlA2JC1GIzYsRmBxRmJ5RmNwRl9zRml2Rlx6RmNwRl5yRmRvRjlGOUZlbkZdby1GUDYmLUYjNihGX3NGZW5GXW9GXHdGZG9GOUY5RmZvRmlvRl1vRlxwRl1vRlt5RmNwRl52RmNwLUZQNiQtRiM2K0ZieUZjcEZcc0ZpdkZcekZjcEZhckZkb0Y5RjlGZG9GOUY5RmZvRmlvRmVuRl1vLUZQNiYtRiM2PUZYRmVuRl1vRmFvRmVuRl1vRmlwRmVuRl1vRl5yRmVuRl1vRmFyRmVuRl1vRlxzRmVuRl1vRl9zRmVuRl1vRlx3RmVuRl1vLUYsNiVRI2llRidGL0YyRmRvRjlGOUZmb0Zpby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZkb0Y5">QyQ+STNTdHJ1Y3R1cmVFcXVhdGlvbnNHNiI2JDc7LzckSSRMQWlHRiVJJExBakdGJSwkSSRMQWtHRiUiIiMvNyRGKkYtLCRGKyEiIy83JEYrRi0sJEYqRjIvNyRGKkkjZWVHRiVJI2lpR0YlLzckRipGOSwkRjghIiIvNyRGKkkjampHRiVJI2trR0YlLzckRipGQSwkRkBGPS83JEYrRjhGQC83JEYrRjksJEZBRj0vNyRGK0ZARjgvNyRGK0ZBLCRGOUY9LzckRi1GOEZBLzckRi1GOUZALzckRi1GQEY5LzckRi1GQUY4LzckRjhGOSwmKiYsJiomSShlcHNpbG9uR0YlIiIiSSJsR0YlRj1GaG5GaW5GaG5GaG5JImVHRiVGaG5GaG5GKkY9LzckRjhGQCwmKiYsJkZmbkY9RmluRmhuRmhuRmpuRmhuRmhuRitGPS83JEY4RkEsJEYtRj0vNyRGOUZARmJvLzckRjlGQSwmRl5vRmhuRitGaG4vNyRGQEZBLCZGWkZobkYqRmhuLzckRjhGam4sJComRmduRmhuLCYqJi1JIipHJSpwcm90ZWN0ZWRHNiQjRmhuIiIlRmVuRmhuRjlGaG5GaG4qJi1GYnA2JEZlcCwmRmZuRmhuRmluRj1GaG5GQEZobkZobkZobiIiJC83JEY5RmpuLCQqJkZnbkZobiwmKiZGYXBGaG5GOEZobkY9KiZGaHBGaG5GQUZobkZobkZobkZbcS83JEZARmpuLCQqJkZnbkZobiwmKiZGYXBGaG5GQUZobkY9KiZGaHBGaG5GOEZobkZobkZobkZbcS83JEZBRmpuLCQqJkZnbkZobiwmKiZGYXBGaG5GQEZobkZobiomRmhwRmhuRjlGaG5GaG5GaG5GW3E3K0YqRitGLUY4RjlGQEZBRmpuSSNpZUdGJUY9</Equation><Equation executable="true" style="2D Input" input-equation="L := LieAlgebraData(StructureEquations, VC):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">QyQ+SSJMRzYiLUkvTGllQWxnZWJyYURhdGFHRiU2JEkzU3RydWN0dXJlRXF1YXRpb25zR0YlSSNWQ0dGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1742" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(L, [e], [f]); -1; factor(Query({l, epsilon}, &quot;Jacobi&quot;)[2])" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEnZmFjdG9yRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSZRdWVyeUYnRi9GMi1GNjYkLUYjNictRjY2Ji1GIzYmLUYsNiVRJyYjOTQ5O0YnL0YwRkVGQUY9LUYsNiVRImxGJ0YvRjJGQUZBL0Zcb1EifGZyRicvRl9vUSJ8aHJGJ0Y9LUkjbXNHRiQ2I1EnSmFjb2JpRictRiw2I1EhRidGQUZBLUY2NiYtRiM2JS1JI21uR0YkNiRRIjJGJ0ZBRmluRkFGQUZbb0Zeb0ZpbkZBRkFGaW5GQQ==">QyUtSShER3NldHVwRzYiNiVJIkxHRiU3I0kiZUdGJTcjSSJmR0YlISIiLUknZmFjdG9yR0YlNiMmLUkmUXVlcnlHRiU2JDwkSSJsR0YlSShlcHNpbG9uR0YlUSdKYWNvYmlGJTYjIiIj</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtRiw2KC1GLzYkUSIzRidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5RlRGP0ZBRkNGRUZHRkkvRk1GSy1GIzYkLUYsNiYtSSNtaUdGJDYlUScmIzk0OTtGJy8lJ2l0YWxpY0dGO0YyLUY2Ni1RKCZtaW51cztGJ0YyRjlGVEY/RkFGQ0ZFRkdGVUZXLUYvNiRRIjFGJ0YyRjJGMkZnbi1GIzYkLUYsNiZGX28tRjY2LVEiK0YnRjJGOUZURj9GQUZDRkVGR0ZVRldGaG9GMkYyRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkY1RlhGYnBGZXBGMkYyLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCUiIiEsJComLCZJKGVwc2lsb25HNiIiIiIhIiJGKUYpLCZGJ0YpRilGKUYpISIkLCRGJSIiJA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1736" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="g := evalDG(temp*(-`&amp;t`(f1, f1)+`&amp;t`(f2, f2)+`&amp;t`(f3, f3))+`&amp;t`(f4, f4)+`&amp;t`(f5, f5)-`&amp;t`(f6, f6)-`&amp;t`(f7, f7)+b*(`&amp;t`(f8, f8)+`&amp;t`(f9, f9))):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSV0ZW1wRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2Py1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGY28tRjY2LVEifkYnRjJGOUY7Rj1GP0ZBRkNGRUZobkZqbi1GLDYlUSNmMUYnRldGWUZlby1GNjYtUSImRidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUYsNiVRInRGJ0ZXRllGZW9GaG9GZW8tRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRUZib0Zkb0Zlb0Zlby1GLDYlUSNmMkYnRldGWUZlb0ZbcEZecEZlb0ZkcEZlb0ZhcEZlb0Zlby1GLDYlUSNmM0YnRldGWUZlb0ZbcEZecEZlb0ZncEYyRjJGYXBGZW8tRlA2JC1GIzYoLUZQNiQtRiM2MC1GLDYlUSNmNEYnRldGWUZlb0ZbcEZecEZlb0ZicUZhcC1GLDYlUSNmNUYnRldGWUZlb0ZbcEZecEZlb0ZlcUYyRjJGZW9GX28tRlA2JC1GIzYwLUYsNiVRI2Y2RidGV0ZZRmVvRltwRl5wRmVvRlxyRmFwLUYsNiVRI2Y3RidGV0ZZRmVvRltwRl5wRmVvRl9yRjJGMkZlb0YyRjJGYXAtRiw2JVEiYkYnRldGWUZlbi1GUDYkLUYjNjItRiw2JVEjZjhGJ0ZXRllGZW9GW3BGXnBGZW9GaXJGZW9GYXAtRiw2JVEjZjlGJ0ZXRllGZW9GW3BGXnBGZW9GXHNGZW9GMkYyRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==">QyQ+SSJnRzYiLUknZXZhbERHR0YlNiMsKComSSV0ZW1wR0YlIiIiLCgtSSMmdEdGJTYkSSNmMUclKnByb3RlY3RlZEdGMSEiIi1GLzYkSSNmMkdGMkY2RiwtRi82JEkjZjNHRjJGOUYsRixGLC1JIitHRjI2JCwmLUYvNiRJI2Y0R0YyRkBGLC1GLzYkSSNmNUdGMkZDRiwsJi1GLzYkSSNmNkdGMkZHRjMtRi82JEkjZjdHRjJGSkYzRiwqJkkiYkdGJUYsLCYtRi82JEkjZjhHRjJGUEYsLUYvNiRJI2Y5R0YyRlNGLEYsRixGMw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1739" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J0 := Matrix([[0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, -(r^2+t^2+1)/(2*t), -(r^2-t^2+1)/(2*t), -r, 0, 0], [0, 0, 0, (r^2+t^2+1)/(2*t), 0, r, -(r^2-t^2+1)/(2*t), 0, 0], [0, 0, 0, -(r^2-t^2+1)/(2*t), r, 0, (r^2+t^2+1)/(2*t), 0, 0], [0, 0, 0, -r, -(r^2-t^2+1)/(2*t), -(r^2+t^2+1)/(2*t), 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 1, 0]])" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNKMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiVRJ01hdHJpeEYnRjRGNy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZYNiYtRiM2Ny1GWDYmLUYjNjQtSSNtbkdGJDYkUSIwRidGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnRl5vRmJvRl5vRmJvRl5vRmJvRl5vRmJvRl5vRmJvRl5vRmJvRl5vRmJvRl5vRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZqbkZib0ZqbkZiby1GWDYmLUYjNjpGXm9GYm9GXm9GYm9GXm9GYm9GXm9GYm8tRjs2LVEifkYnRj5GQEZDRkVGR0ZJRktGTUZmby9GU0Znby1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGXHEtRlg2JC1GIzYmLUZYNiQtRiM2MC1GX282JFEiMUYnRj5GZHAtRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTUZbcUZdcUZkcC1GLDYlUSJyRicvRjVGQkY+LUY7Ni1RIl5GJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMTExMTExMWVtRicvRlNGZHItRl9vNiRRIjJGJ0Y+RmRwRmlxRmRwLUYsNiVRInRGJ0ZfckY+RmByRmZyRj5GPi1GOzYtUSIvRidGPkZARkMvRkZGNkZHRklGS0ZNL0ZQUSwwLjE2NjY2NjdlbUYnL0ZTRmFzLUZYNiQtRiM2JkZmckZkcEZpckY+Rj5GPkY+RmJvRmRwRmhwLUZYNiQtRiM2Ji1GWDYkLUYjNjBGZnFGZHBGaXFGZHBGXHJGYHJGZnJGZHBGaHBGZHBGaXJGYHJGZnJGPkY+RlxzRmNzRj5GPkZib0ZkcEZocEZcckZib0Zeb0Zib0Zeb0Y+Rj5Gam9GXXBGYm9GZHAtRlg2Ji1GIzY6Rl5vRmJvRl5vRmJvRl5vRmJvRmJxRlxzLUZYNiQtRiM2J0YrRmZyRmRwRmlyRj5GPkZib0ZkcEZeb0Zib0ZkcEZcckZib0ZkcEZocEZnc0Zib0Zeb0Zib0Zeb0Y+Rj5Gam9GXXBGYm9GZHAtRlg2Ji1GIzY6Rl5vRmJvRl5vRmJvRl5vRmJvRmhwLUZYNiQtRiM2JkZbdEZccy1GWDYkLUYjNitGKy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Znby8lJmRlcHRoR0ZodS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZHU2JkZmdUZpdUZbdi9GXnZRJWF1dG9GJ0ZkcEZkcEZmckZkcEZpckY+Rj5GPkY+RmJvRmRwRlxyRmJvRmRwRl5vRmJvRmRwRmJxRlxzRmN0RmJvRl5vRmJvRl5vRj5GPkZqb0ZdcEZib0ZkcC1GWDYmLUYjNjpGXm9GYm9GXm9GYm9GXm9GYm9GaHBGXHJGYm9GZHBGaHBGZ3NGYm9GZHBGaHBGXnFGYm9GZHBGXm9GYm9GXm9GYm9GXm9GPkY+RmpvRl1wRmJvLUZYNiYtRiM2NUZeb0Zib0Zeb0Zib0Zeb0Zib0Zeb0Zib0Zeb0Zib0Zeb0Zib0Zeb0Zib0Zeb0Zib0ZocEZmcUY+Rj5Gam9GXXBGYm8tRlg2Ji1GIzY0Rl5vRmJvRl5vRmJvRl5vRmJvRl5vRmJvRl5vRmJvRl5vRmJvRl5vRmJvRmZxRmJvRl5vRj5GPkZqb0ZdcEY+Rj5Gam9GXXBGPkY+Rj5GKy8lK2V4ZWN1dGFibGVHRkJGPg==">PkkjSjBHNiItSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2IzcrNysiIiFGLUYtRi1GLUYtRi1GLUYtRixGLDcrRi1GLUYtRi0sJComLCgqJEkickdGJCIiIyIiIiokSSJ0R0YkRjRGNUY1RjVGNS1JIi9HRic2IywkRjdGNEY1ISIiLCQqJiwoRjJGNUY2RjxGNUY1RjVGOEY1RjwsJEYzRjxGLUYtNytGLUYtRi1GMEYtRjNGPUYtRi03K0YtRi1GLUY9RjNGLUYwRi1GLTcrRi1GLUYtRkBGPUYvRi1GLUYtNytGLUYtRi1GLUYtRi1GLUYtRjw3K0YtRi1GLUYtRi1GLUYtRjVGLQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciK3l0XlJX</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1761" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1748" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J := convert(J0, DGtensor, [[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRI0p0RidGL0YyRk8tRiw2JVEvVHJhbnNmb3JtYXRpb25GJ0YvRjItRlk2JC1GIzYoLUYsNiVRI1ZDRicvRjBGPUY5RmpuRl5yRmpuRmduRjlGOUZhcUZlcEY5">QyY+SSJKRzYiLUkoY29udmVydEclKnByb3RlY3RlZEc2JUkjSjBHRiVJKURHdGVuc29yR0YlNyQ3JFEoY29uX2Jhc0YlUShjb3ZfYmFzRiU3IiEiIj5JI0p0R0YlLUkvVHJhbnNmb3JtYXRpb25HRiU2JUkjVkNHRiVGN0YqRjE=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1746" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w := convert(ContractIndices(J, g, [[1, 1]]), DGform);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRltvLUZTNiYtRiM2JC1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZecEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmJwRmVwRjlGOUZbby1GLDYlUSdER2Zvcm1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl5vRkBGQkZERkZGSEZfb0ZNRltxRjk=">QyQ+SSJ3RzYiLUkoY29udmVydEclKnByb3RlY3RlZEc2JC1JMENvbnRyYWN0SW5kaWNlc0dGJTYlSSJKR0YlSSJnR0YlNyM3JCIiIkYxSSdER2Zvcm1HRiVGMQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyk3JDckIiIlIiImLCQqJiwoKiRJInJHRiRGKiIiIiokSSJ0R0YkRipGNUY1RjVGNUY3ISIiI0Y1Rio3JDckRi4iIicsJComLChGM0Y1RjZGOEY1RjVGNUY3RjhGOTckNyRGLiIiKEY0NyQ3JEYvRjwsJEY0Rjg3JDckRi9GQkY9NyQ3JEY8RkJGMDckNyQiIikiIipJImJHRiQ=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1747" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w1 := Pullback(Jt, ExteriorDerivative(w))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIndGJ0YvRjJGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">PkkjdzFHNiItSSlQdWxsYmFja0dGJDYkSSNKdEdGJC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJDYjSSJ3R0Yk</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIkNy43JDclIiIlIiImIiIpLCQqKkkiYkdGJCIiIiwuKihJImxHRiQiIiNJInJHRiRGOEkidEdGJEY4RjQqJkY3RjhGOkYuRjQqJkY5Ri5JKGVwc2lsb25HRiRGNEY0KihGOUY4RjpGOEY9RjRGNComRjlGOEY9RjRGOEY9RjRGNEY3ISIiRjohIiNGQDckNyVGLkYvIiIqLCQqKkY9RjQsJiokRjdGOEY0Rj1GQEY0RjlGNEY3RkAjISIkRjg3JDclRi4iIidGMCwkKipGM0Y0LC5GNkY0RjtGQEY8RjRGPkZARj9GOEY9RjRGNEY3RkBGOkZBRkA3JDclRi5GTUZELCQqKkY9RjQsJkZIRjRGPUY0RjRGOUY0RjdGQEZJNyQ3JUYuIiIoRjAsJCosRjNGNEY5RjQsKComRjdGOEY6RjhGNEY/RjRGPUY0RjRGN0ZARjpGQEZBNyQ3JUYuRlhGRCwkKipGPUY0LChGZm5GNEY/RkBGPUZARjRGN0ZARjpGQEZJNyQ3JUYvRk1GMCwkRlpGODckNyVGL0ZNRkQsJEZqbiNGKkY4NyQ3JUYvRlhGMEZONyQ3JUYvRlhGREZTNyQ3JUZNRlhGMEYxNyQ3JUZNRlhGREZF</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1750" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w2 := Pullback(Jt, ExteriorDerivative(w1))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cxRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">PkkjdzJHNiItSSlQdWxsYmFja0dGJDYkSSNKdEdGJC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJDYjSSN3MUdGJA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIlNyk3JDcmRioiIiYiIiciIigsJCoqSSJiR0YkIiIiLCwqJkkibEdGJEYqSSJ0R0YkRipGNCoqRjciIiNJInJHRiRGOkY4RjpJKGVwc2lsb25HRiRGNEY6KiZGO0YqRjxGOkY0KiZGO0Y6RjxGOkY6KiRGPEY6RjRGNEY3ISIjRjhGQEYqNyQ3JkYqRi4iIikiIiosJCoqRjxGOiw8KihGN0YqRjtGOkY4RipGNComRjdGKkY4Ri9GNCoqRjdGOkY7RipGOEY6RjxGNEY6KipGN0Y6RjtGOkY4RipGPEY0RjoqJkY7Ri9GPEY6RjQqKEY7RipGOEY6RjxGOkY0RjlGNCooRjdGOkY4RipGPEY0ISIiRj0iIiQqKEY7RjpGOEY6RjxGOkY0KihGN0Y6RjhGOkY8RjRGT0Y+RlBGP0Y0RjRGN0ZARjghIiQjRkRGKjckNyZGKkYvRkNGRCwkKipGPEY6LDxGSEY0RklGT0ZKRjpGS0ZARkxGNEZNRk9GOUY0Rk5GNEY9RlBGUUZPRlJGT0Y+RlBGP0Y0RjRGN0ZARjhGU0ZUNyQ3JkYqRjBGQ0ZELCQqLEY8RjpGO0Y0RjVGNEY3RkBGOEZAI0ZERjo3JDcmRi5GL0ZDRkQsJEZnbiMhIipGOjckNyZGLkYwRkNGREZXNyQ3JkYvRjBGQ0ZERkU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1745" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w3 := Pullback(Jt, ExteriorDerivative(w2))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">PkkjdzNHNiItSSlQdWxsYmFja0dGJDYkSSNKdEdGJC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJDYjSSN3MkdGJA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiImNyM3JDcnIiIlRioiIiciIigiIiksJCoqSShlcHNpbG9uR0YkIiIjLDYqJkkibEdGJEYvSSJ0R0YkRi8iIiIqKkY4Ri5JInJHRiRGNUY5Ri5GNEY6IiIkKipGOEY1RjxGLkY5RjVGNEY1Rj0qKEY4Ri5GOUYuRjRGOiEiIiomRjxGL0Y0Rj1GOioqRjhGNUY8RjVGOUY1RjRGNUY1KiZGPEYuRjRGPUY9KihGOEY1RjlGNUY0RjVGQComRjxGNUY0Rj1GPSokRjRGPUY6RjpGOCEiJEY5RkchIio=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1752" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="w4 := Pullback(Jt, ExteriorDerivative(w3))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3czRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">PkkjdzRHNiItSSlQdWxsYmFja0dGJDYkSSNKdEdGJC1JM0V4dGVyaW9yRGVyaXZhdGl2ZUdGJDYjSSN3M0dGJA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkqbWNvbXBsZXRlR0YkNiUtRiM2KC1GIzYoLUYjNigtRiM2KC1GIzYoLUYjNiYtRiw2JVEiMEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUYsNiVRI2YxRidGL0YyRjlGW28tRiw2JVErJmJpZ3dlZGdlO0YnRi9GMkZbby1GLDYlUSNmMkYnRi9GMkY5RltvRmRvRltvLUYsNiVRI2YzRidGL0YyRjlGW29GZG9GW28tRiw2JVEjZjRGJ0YvRjJGOUZbb0Zkb0Zbby1GLDYlUSNmNUYnRi9GMkY5RltvRmRvRltvLUYsNiVRI2Y2RidGL0YyRjktRiM2Ji1GLDYlUSRfREdGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRl5vRmBvLUkobWZlbmNlZEdGJDYkLUZfcTYmLUYjNigtRl9xNiYtRiM2Ki1JI21zR0YkNiNRJWZvcm1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl5vL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1ZDRidGL0YyRl1yLUkjbW5HRiQ2JFEiNkYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zdci1GX3E2Ji1GX3E2Ji1GIzYoLUZfcTYmLUYjNjAtRmdyNiRRIjFGJ0Y5Rl1yLUZncjYkUSIyRidGOUZdci1GZ3I2JFEiM0YnRjlGXXItRmdyNiRRIjRGJ0Y5Rl1yLUZncjYkUSI1RidGOUZdckZmckZqckZdc0Y5RjlGX3NGYnNGXXItRmdyNiRGam5GOUZqckZdc0Y5RjlGX3NGYnNGOUZfc0Zic0ZqckZdc0Y5RjlGX3NGYnNGOUY5RmZwRmpyRl1zRjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiInNyM3JDcoIiIiIiIjIiIkIiIlIiImRioiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1749" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="solve({op(DGinfo(w2, &quot;CoefficientSet&quot;)), b &lt;&gt; 0})" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiotRiw2JVEjb3BGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJ0RHaW5mb0YnRi9GMi1GNjYkLUYjNigtRiw2JVEjdzJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRldGU0ZTRltwRlNGU0ZPLUYsNiVRImJGJ0YvRjItRlA2LVErJk5vdEVxdWFsO0YnRlNGVS9GWUZXRlpGZm5GaG5Gam5GXG8vRl9vUSwwLjI3Nzc3NzhlbUYnL0Zib0ZlcC1JI21uR0YkNiRRIjBGJ0ZTRltwRlNGUy8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGW3BGU0ZTRmhvRltwRlM=">LUkmc29sdmVHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IzwkLUkjb3BHRiU2Iy1JJ0RHaW5mb0dGJzYkSSN3MkdGJ1EvQ29lZmZpY2llbnRTZXRGJzBJImJHRiciIiE=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1753" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1754" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="solve(subs({l = 1, epsilon = 1}, l^6*t^6+3*l^4*r^2*t^4*epsilon+3*l^2*r^4*t^2*epsilon^2-l^4*t^4*epsilon+r^6*epsilon^3+2*l^2*r^2*t^2*epsilon^2+3*r^4*epsilon^3-l^2*t^2*epsilon^2+3*r^2*epsilon^3+epsilon^3), t)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2YG8tRjY2Ji1GIzYtLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTS8lKXN0cmV0Y2h5R0ZNLyUqc3ltbWV0cmljR0ZNLyUobGFyZ2VvcEdGTS8lLm1vdmFibGVsaW1pdHNHRk0vJSdhY2NlbnRHRk0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zmbi1GLDYlUSJsRidGL0YyLUZGNi1RIj1GJ0ZJRktGTkZQRlJGVEZWRlgvRmVuUSwwLjI3Nzc3NzhlbUYnL0ZobkZgby1JI21uR0YkNiRRIjFGJ0ZJLUZGNi1RIixGJ0ZJRksvRk9GMUZQRlJGVEZWRlhGWi9GaG5RLDAuMzMzMzMzM2VtRidGRS1GLDYlUScmIzk0OTtGJy9GMEZNRklGXG9GYm8vJStleGVjdXRhYmxlR0ZNRklGSS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZm9GRS1JJW1zdXBHRiQ2JUZpbi1GY282JFEiNkYnRkkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUZGNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZJRktGTkZQRlJGVEZWRlhGWkZnbi1GaXA2JS1GLDYlUSJ0RidGL0YyRltxRl5xLUZGNi1RJyZwbHVzO0YnRklGS0ZORlBGUkZURlZGWC9GZW5RLDAuMjIyMjIyMmVtRicvRmhuRl1yLUZjbzYkUSIzRidGSUZhcS1GaXA2JUZpbi1GY282JFEiNEYnRklGXnFGYXEtRmlwNiUtRiw2JVEickYnRi9GMi1GY282JFEiMkYnRklGXnFGYXEtRmlwNiVGZnFGZHJGXnFGYXEtRiw2JVEtJnZhcmVwc2lsb247RidGX3BGSUZpcUZfckZhcS1GaXA2JUZpbkZcc0ZecUZhcS1GaXA2JUZpckZkckZecUZhcS1GaXA2JUZmcUZcc0ZecUZhcS1GaXA2JUZhc0Zcc0ZecS1GRjYtUSgmbWludXM7RidGSUZLRk5GUEZSRlRGVkZYRlxyRl5yRmJyRmFxRl9zRmFxRmFzRmlxLUZpcDYlRmlyRltxRl5xRmFxLUZpcDYlRmFzRl9yRl5xRmlxRlxzRmFxRmRzRmFxRmdyRmFxRmhzRmFxRmpzRmlxRl9yRmFxRmZzRmFxRmF0Rlx0RmRzRmFxRmhzRmFxRmpzRmlxRl9yRmFxRmF0RmFxRmdyRmlxRmF0RmBwRklGSUZmb0ZmcUZgcEZJRklGYHBGSQ==">LUkmc29sdmVHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2JC1JJXN1YnNHRiU2JDwkL0kibEdGJyIiIi9JKGVwc2lsb25HRidGLyw2KiZGLiIiJ0kidEdGJ0Y0Ri8qKkYuIiIlSSJyR0YnIiIjRjVGN0YxRi8iIiQqKkYuRjlGOEY3RjVGOUYxRjlGOiooRi5GN0Y1RjdGMUYvISIiKiZGOEY0RjFGOkYvKipGLkY5RjhGOUY1RjlGMUY5RjkqJkY4RjdGMUY6RjoqKEYuRjlGNUY5RjFGOUY9KiZGOEY5RjFGOkY6KiRGMUY6Ri9GNQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiQtSSZtc3FydEdGJDYjLUYjNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjsvJSlzdHJldGNoeUdGOy8lKnN5bW1ldHJpY0dGOy8lKGxhcmdlb3BHRjsvJS5tb3ZhYmxlbGltaXRzR0Y7LyUnYWNjZW50R0Y7LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSi1GIzYkLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y3USdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJ0Y2LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y2LUYzNi1RKCZtaW51cztGJ0Y2RjlGPEY+RkBGQkZERkZGSEZLLUZmbjYkUSIxRidGNkY2RjYtRjM2LVEiLEYnRjZGOS9GPUZYRj5GQEZCRkRGRi9GSVEmMC4wZW1GJy9GTFEsMC4zMzMzMzMzZW1GJy1GIzYnRjJGKy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0Y2RmJvLUYjNiQtRi42Iy1GIzYpRjJGTS1GMzYtUSIrRidGNkY5RjxGPkZARkJGREZGRkhGS0Zfb0ZncC1GIzYmLUYjNiZGZW4tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRjZGOUY8Rj5GQEZCRkRGRkZmby9GTEZnby1GZm42JFEiSUYnRjZGNkZecUZSRjZGNkY2RmJvLUYjNidGMkZhcEZccEZfcEY2RmJvLUYjNiQtRi42Iy1GIzYpRjJGTUZncEZfb0Zcb0ZqcEY2RjZGYm8tRiM2J0YyRmdxRlxwRl9wRjZGXHBGX3BGNg==">NigqJCwmKiRJInJHNiIiIiMhIiJGKSIiIiNGKkYoLCRGI0YpKiQsKEYlRilGKkYqKiZeI0YoRipGJkYqRipGKywkRi1GKSokLChGJUYpRipGKiomXiMhIiNGKkYmRipGKkYrLCRGMkYp</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1759" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="factor(subs({l = 1, r = 0, epsilon = 1}, l^6*t^6+3*l^4*r^2*t^4*epsilon+3*l^2*r^4*t^2*epsilon^2-l^4*t^4*epsilon+r^6*epsilon^3+2*l^2*r^2*t^2*epsilon^2+3*r^4*epsilon^3-l^2*t^2*epsilon^2+3*r^2*epsilon^3+epsilon^3))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNmBvLUY2NiYtRiM2MS1GLDYlUSJyRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUC8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zpbi1JI21uR0YkNiRRIjBGJ0ZMLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRkk2LVEifkYnRkxGTkZRRlNGVUZXRllGZW5GZG8vRltvRmVvLUYsNiVRImxGJ0YvRjJGSC1GXW82JFEiMUYnRkxGYG9GaG8tRiw2JVEnJiM5NDk7RicvRjBGUEZMRkhGX3AvJStleGVjdXRhYmxlR0ZQRkxGTC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGYG9GaG8tSSVtc3VwR0YkNiVGXHAtRl1vNiRRIjZGJ0ZMLyUxc3VwZXJzY3JpcHRzaGlmdEdGX28tRkk2LVExJkludmlzaWJsZVRpbWVzO0YnRkxGTkZRRlNGVUZXRllGZW5GZG9GW3AtRl9xNiUtRiw2JVEidEYnRi9GMkZhcUZkcS1GSTYtUScmcGx1cztGJ0ZMRk5GUUZTRlVGV0ZZRmVuL0ZoblEsMC4yMjIyMjIyZW1GJy9GW29GYnItRl1vNiRRIjNGJ0ZMRmZxLUZfcTYlRlxwLUZdbzYkUSI0RidGTEZkcUZmcS1GX3E2JUZFLUZdbzYkUSIyRidGTEZkcUZmcS1GX3E2JUZbckZpckZkcUZmcS1GLDYlUS0mdmFyZXBzaWxvbjtGJ0ZlcEZMRl5yRmRyRmZxLUZfcTYlRlxwRl5zRmRxRmZxLUZfcTYlRkVGaXJGZHFGZnEtRl9xNiVGW3JGXnNGZHFGZnEtRl9xNiVGY3NGXnNGZHEtRkk2LVEoJm1pbnVzO0YnRkxGTkZRRlNGVUZXRllGZW5GYXJGY3JGZ3JGZnFGYXNGZnFGY3NGXnItRl9xNiVGRUZhcUZkcUZmcS1GX3E2JUZjc0ZkckZkcUZeckZec0ZmcUZmc0ZmcUZcc0ZmcUZqc0ZmcUZcdEZeckZkckZmcUZoc0ZmcUZjdEZedEZmc0ZmcUZqc0ZmcUZcdEZeckZkckZmcUZjdEZmcUZcc0ZeckZjdEZmcEZMRkxGZnBGTEZMRmZwRkw=">LUknZmFjdG9yRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMtSSVzdWJzR0YlNiQ8JS9JImxHRiciIiIvSSJyR0YnIiIhL0koZXBzaWxvbkdGJ0YvLDYqJkYuIiInSSJ0R0YnRjdGLyoqRi4iIiVGMSIiI0Y4RjpGNEYvIiIkKipGLkY7RjFGOkY4RjtGNEY7RjwqKEYuRjpGOEY6RjRGLyEiIiomRjFGN0Y0RjxGLyoqRi5GO0YxRjtGOEY7RjRGO0Y7KiZGMUY6RjRGPEY8KihGLkY7RjhGO0Y0RjtGPyomRjFGO0Y0RjxGPCokRjRGPEYv</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2JC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRj1RJ25vcm1hbEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZDLUkjbW9HRiQ2LVEiK0YnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZ24tRkA2JFEiMUYnRkNGQ0ZDLUZJNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkxGT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZhby1GMzYlLUYsNiQtRiM2JkY1LUZJNi1RKCZtaW51cztGJ0ZDRkxGT0ZRRlNGVUZXRllGZW5GaG5Gam5GQ0ZDRj9GRUZdby1GMzYlLUYsNiQtRiM2JkY1RkhGam5GQ0ZDRj9GRUZD">KigsJiokSSJ0RzYiIiIjIiIiRihGKEYoLCZGJUYoISIiRihGJywmRiVGKEYoRihGJw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1758" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="RealDomain:-solve({op(DGinfo(w3, &quot;CoefficientSet&quot;)), l = 1, epsilon = 1, b &lt;&gt; 0, r &lt;&gt; 0})" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JC1GaW42Ji1GIzY1LUZRNiVRI29wRidGVEZWLUZpbjYkLUYjNiUtRlE2JVEnREdpbmZvRidGVEZWLUZpbjYkLUYjNictRlE2JVEjdzNGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GUTYjUSFGJ0ZORk5GTkZORmJwLUZRNiVRImJGJ0ZURlYtRiw2LVErJk5vdEVxdWFsO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZmcS1JI21uR0YkNiRRIjBGJ0ZORmJwLUZRNiVRJyYjOTQ5O0YnL0ZVRjlGTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmVxRmdxLUZpcTYkUSIxRidGTkZicC1GUTYlUSJsRidGVEZWRmByRmNyRmJwLUZRNiVRInJGJ0ZURlYtRiw2LVElJm5lO0YnRk5GN0Y6RjxGPkZARkJGREZlcUZncUZocUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRk5GTkZLLUYsNi9RJGVuZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGKy8lK2V4ZWN1dGFibGVHRjlGTg==">LV9JK1JlYWxEb21haW5HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiJJJnNvbHZlR0YlNiM8Jy1JI29wR0YmNiMtSSdER2luZm9HRig2JEkjdzNHRihRL0NvZWZmaWNpZW50U2V0RigvSSJsR0YoIiIiL0koZXBzaWxvbkdGKEY2MEkiYkdGKCIiITBJInJHRihGOw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNigtSSNtaUdGJDYlUSJiRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRRjAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVEibEYnRjRGN0Y6LUkjbW5HRiQ2JFEiMUYnRj5GVEZXRj5GWS1GLDYoLUYxNiVRInJGJ0Y0RjdGOi1GLDYoLUYxNiVRJ1Jvb3RPZkYnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk1GZ24vRlNGaG4tRiM2JC1GLDYmLUYsNigtRiw2JC1JJW1zdXBHRiQ2JS1GMTYlUSNfWkYnRjRGNy1GYW82JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRj4tRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZqcS1GLDYkLUZbcTYlLUYxNiVRInRGJ0Y0RjdGYHFGY3FGPkZmcUZgb0Y+RlRGV0Y+Rj5GVEZXRj5GVEZXRj5GWS1GLDYoRmByRjpGYHJGVEZXRj5GWS1GLDYoLUYxNiVRJyYjOTQ5O0YnL0Y1RkJGPkY6RmBvRlRGV0Y+RlRGV0Y+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCcvSSJiRzYiRiQvSSJsR0YlIiIiL0kickdGJS1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCgqJEkjX1pHRi0iIiNGKCokSSJ0R0YlRjRGKEYoRigvRjZGNi9JKGVwc2lsb25HRiVGKA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1755" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JC1GaW42Ji1GIzY1LUZRNiVRI29wRidGVEZWLUZpbjYkLUYjNiUtRlE2JVEnREdpbmZvRidGVEZWLUZpbjYkLUYjNictRlE2JVEjdzNGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GUTYjUSFGJ0ZORk5GTkZORmJwLUZRNiVRImJGJ0ZURlYtRiw2LVErJk5vdEVxdWFsO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZmcS1JI21uR0YkNiRRIjBGJ0ZORmJwLUZRNiVRJyYjOTQ5O0YnL0ZVRjlGTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmVxRmdxLUZpcTYkUSIxRidGTkZicC1GUTYlUSJsRidGVEZWRmByRmNyRmJwLUZRNiVRInJGJ0ZURlZGYHJGaHFGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZORk5GSy1GLDYvUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRisvJStleGVjdXRhYmxlR0Y5Rk4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2Iy1GaW42Ji1GIzY0LUZRNiVRI29wRidGVEZWLUZpbjYkLUYjNiQtRlE2JVEnREdpbmZvRidGVEZWLUZpbjYkLUYjNiYtRlE2JVEjdzNGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GUTYjUSFGJ0ZORk5GYnAtRlE2JVEiYkYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmZxLUkjbW5HRiQ2JFEiMEYnRk5GYnAtRlE2JVEtJnZhcmVwc2lsb247RicvRlVGOUZOLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGZXFGZ3EtRmlxNiRRIjFGJ0ZORmJwLUZRNiVRImxGJ0ZURlZGYHJGY3JGYnAtRlE2JVEickYnRlRGVkZgckZocUZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZORkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0Yr</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiQ8Jy9JImJHNiJGJS9JImxHRiYiIiIvSSJyR0YmIiIhL0kidEdGJkYpL0koZXBzaWxvbkdGJkYpPCdGJEYnRiovRi4hIiJGLw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1751" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">This is q=\302\261i and 3-SKT</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1737" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2YG8tRjY2Ji1GIzYvLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTS8lKXN0cmV0Y2h5R0ZNLyUqc3ltbWV0cmljR0ZNLyUobGFyZ2VvcEdGTS8lLm1vdmFibGVsaW1pdHNHRk0vJSdhY2NlbnRHRk0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zmbi1GLDYlUSJsRidGL0YyLUZGNi1RIj1GJ0ZJRktGTkZQRlJGVEZWRlgvRmVuUSwwLjI3Nzc3NzhlbUYnL0ZobkZgby1GRjYtUSomdW1pbnVzMDtGJ0ZJRktGTkZQRlJGVEZWRlgvRmVuUSwwLjIyMjIyMjJlbUYnL0ZobkZmby1JI21uR0YkNiRRIjFGJ0ZJLUZGNi1RIixGJ0ZJRksvRk9GMUZQRlJGVEZWRlhGWi9GaG5RLDAuMzMzMzMzM2VtRidGRS1GLDYlUScmIzk0OTtGJy9GMEZNRklGXG9GYm9GaG8vJStleGVjdXRhYmxlR0ZNRklGSS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXHBGRS1JJW1zdXBHRiQ2JUZpbi1GaW82JFEiNkYnRkkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUZGNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZJRktGTkZQRlJGVEZWRlhGWkZnbi1GX3E2JS1GLDYlUSJ0RidGL0YyRmFxRmRxLUZGNi1RJyZwbHVzO0YnRklGS0ZORlBGUkZURlZGWEZlb0Znby1GaW82JFEiM0YnRklGZ3EtRl9xNiVGaW4tRmlvNiRRIjRGJ0ZJRmRxRmdxLUZfcTYlLUYsNiVRInJGJ0YvRjItRmlvNiRRIjJGJ0ZJRmRxRmdxLUZfcTYlRlxyRmdyRmRxRmdxLUYsNiVRLSZ2YXJlcHNpbG9uO0YnRmVwRklGX3JGYnJGZ3EtRl9xNiVGaW5GX3NGZHFGZ3EtRl9xNiVGXHNGZ3JGZHFGZ3EtRl9xNiVGXHJGX3NGZHFGZ3EtRl9xNiVGZHNGX3NGZHEtRkY2LVEoJm1pbnVzO0YnRklGS0ZORlBGUkZURlZGWEZlb0Znb0ZlckZncUZic0ZncUZkc0Zfci1GX3E2JUZcc0ZhcUZkcUZncS1GX3E2JUZkc0ZickZkcUZfckZfc0ZncUZnc0ZncUZqckZncUZbdEZncUZddEZfckZickZncUZpc0ZncUZkdEZfdEZnc0ZncUZbdEZncUZddEZfckZickZncUZkdEZncUZqckZfckZkdEZmcEZJRklGXHBGXHJGZnBGSUZJRmZwRkk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2YG8tRjY2Ji1GIzYvLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTS8lKXN0cmV0Y2h5R0ZNLyUqc3ltbWV0cmljR0ZNLyUobGFyZ2VvcEdGTS8lLm1vdmFibGVsaW1pdHNHRk0vJSdhY2NlbnRHRk0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zmbi1GLDYlUSJsRidGL0YyLUZGNi1RIj1GJ0ZJRktGTkZQRlJGVEZWRlgvRmVuUSwwLjI3Nzc3NzhlbUYnL0ZobkZgby1GRjYtUSomdW1pbnVzMDtGJ0ZJRktGTkZQRlJGVEZWRlgvRmVuUSwwLjIyMjIyMjJlbUYnL0ZobkZmby1JI21uR0YkNiRRIjFGJ0ZJLUZGNi1RIixGJ0ZJRksvRk9GMUZQRlJGVEZWRlhGWi9GaG5RLDAuMzMzMzMzM2VtRidGRS1GLDYlUScmIzk0OTtGJy9GMEZNRklGXG9GYm9GaG8vJStleGVjdXRhYmxlR0ZNRklGSS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXHBGRS1JJW1zdXBHRiQ2JUZpbi1GaW82JFEiNkYnRkkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUZGNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZJRktGTkZQRlJGVEZWRlhGWkZnbi1GX3E2JS1GLDYlUSJ0RidGL0YyRmFxRmRxLUZGNi1RJyZwbHVzO0YnRklGS0ZORlBGUkZURlZGWEZlb0Znby1GaW82JFEiM0YnRklGZ3EtRl9xNiVGaW4tRmlvNiRRIjRGJ0ZJRmRxRmdxLUZfcTYlLUYsNiVRInJGJ0YvRjItRmlvNiRRIjJGJ0ZJRmRxRmdxLUZfcTYlRlxyRmdyRmRxRmdxLUYsNiVRLSZ2YXJlcHNpbG9uO0YnRmVwRklGX3JGYnJGZ3EtRl9xNiVGaW5GX3NGZHFGZ3EtRl9xNiVGXHNGZ3JGZHFGZ3EtRl9xNiVGXHJGX3NGZHFGZ3EtRl9xNiVGZHNGX3NGZHEtRkY2LVEoJm1pbnVzO0YnRklGS0ZORlBGUkZURlZGWEZlb0Znb0ZlckZncUZic0ZncUZkc0Zfci1GX3E2JUZcc0ZhcUZkcUZncS1GX3E2JUZkc0ZickZkcUZfckZfc0ZncUZnc0ZncUZqckZncUZbdEZncUZddEZfckZickZncUZpc0ZncUZkdEZfdEZnc0ZncUZbdEZncUZddEZfckZickZncUZkdEZncUZqckZfckZkdEZmcEZJRklGXHBGXHJGZnBGSUZJRmZwRkk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiQtSSZtc3FydEdGJDYjLUYjNiYtRiM2JC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRj9RJ25vcm1hbEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZFLUkjbW9HRiQ2LVEiK0YnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlAvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGaW4tRkI2JFEiMUYnRkVGRUZFLUZLNi1RIixGJ0ZFRk4vRlJGPUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRiM2Jy1GSzYtUSomdW1pbnVzMDtGJ0ZFRk5GUUZTRlVGV0ZZRmVuRmduRmpuRisvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlBGRUZfby1GIzYkLUYuNiMtRiM2KC1GIzYmLUYjNiZGQS1GSzYtUTEmSW52aXNpYmxlVGltZXM7RidGRUZORlFGU0ZVRldGWUZlbkZjby9GW29GZG8tRkI2JFEiSUYnRkVGRUZbcUY3RkVGSkYyLUZLNi1RKCZtaW51cztGJ0ZFRk5GUUZTRlVGV0ZZRmVuRmduRmpuRlxvRkVGRUZfby1GIzYnRmlvRmFwRlxwRl9wRkVGX28tRiM2JC1GLjYjLUYjNilGaW9GZ3BGSkYyRmJxRlxvRkVGRUZfby1GIzYnRmlvRmdxRlxwRl9wRkVGXHBGX3BGRQ==">NigqJCksJiokKUkickc2IiIiIyIiIkYrRitGKyNGK0YqRissJEYjISIiKiQpLCgqJiomRipGK14jRitGK0YrRihGK0YrRiZGK0YrRi5GLEYrLCRGL0YuKiQpLCgqJiwkRjNGK0YrRihGK0YuRiZGK0YrRi5GLEYrLCRGNkYu</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1756" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNmBvLUY2NiYtRiM2My1GLDYlUSJyRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUC8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zpbi1JI21uR0YkNiRRIjBGJ0ZMLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRkk2LVEifkYnRkxGTkZRRlNGVUZXRllGZW5GZG8vRltvRmVvLUYsNiVRImxGJ0YvRjJGSC1GSTYtUSomdW1pbnVzMDtGJ0ZMRk5GUUZTRlVGV0ZZRmVuL0ZoblEsMC4yMjIyMjIyZW1GJy9GW29GY3AtRl1vNiRRIjFGJ0ZMRmBvRmhvLUYsNiVRJyYjOTQ5O0YnL0YwRlBGTEZIRl9wRmVwLyUrZXhlY3V0YWJsZUdGUEZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmBvRmhvLUklbXN1cEdGJDYlRlxwLUZdbzYkUSI2RidGTC8lMXN1cGVyc2NyaXB0c2hpZnRHRl9vLUZJNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZMRk5GUUZTRlVGV0ZZRmVuRmRvRltwLUZlcTYlLUYsNiVRInRGJ0YvRjJGZ3FGanEtRkk2LVEnJnBsdXM7RidGTEZORlFGU0ZVRldGWUZlbkZicEZkcC1GXW82JFEiM0YnRkxGXHItRmVxNiVGXHAtRl1vNiRRIjRGJ0ZMRmpxRlxyLUZlcTYlRkUtRl1vNiRRIjJGJ0ZMRmpxRlxyLUZlcTYlRmFyRlxzRmpxRlxyLUYsNiVRLSZ2YXJlcHNpbG9uO0YnRltxRkxGZHJGZ3JGXHItRmVxNiVGXHBGYXNGanFGXHItRmVxNiVGRUZcc0ZqcUZcci1GZXE2JUZhckZhc0ZqcUZcci1GZXE2JUZmc0Zhc0ZqcS1GSTYtUSgmbWludXM7RidGTEZORlFGU0ZVRldGWUZlbkZicEZkcEZqckZcckZkc0ZcckZmc0Zkci1GZXE2JUZFRmdxRmpxRlxyLUZlcTYlRmZzRmdyRmpxRmRyRmFzRlxyRmlzRlxyRl9zRlxyRl10RlxyRl90RmRyRmdyRlxyRlt0RlxyRmZ0RmF0RmlzRlxyRl10RlxyRl90RmRyRmdyRlxyRmZ0RlxyRl9zRmRyRmZ0RlxxRkxGTEZccUZMRkxGXHFGTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNl5vLUY2NiYtRiM2MS1GLDYlUSJyRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUC8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zpbi1JI21uR0YkNiRRIjBGJ0ZMLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRkk2LVEifkYnRkxGTkZRRlNGVUZXRllGZW5GZG8vRltvRmVvLUYsNiVRImxGJ0YvRjJGSC1GSTYtUSomdW1pbnVzMDtGJ0ZMRk5GUUZTRlVGV0ZZRmVuL0ZoblEsMC4yMjIyMjIyZW1GJy9GW29GY3AtRl1vNiRRIjFGJ0ZMRmBvRmhvLUYsNiVRLSZ2YXJlcHNpbG9uO0YnL0YwRlBGTEZIRl9wRmVwRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmBvRmhvLUklbXN1cEdGJDYlRlxwLUZdbzYkUSI2RidGTC8lMXN1cGVyc2NyaXB0c2hpZnRHRl9vLUZJNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZMRk5GUUZTRlVGV0ZZRmVuRmRvRltwLUZjcTYlLUYsNiVRInRGJ0YvRjJGZXFGaHEtRkk2LVEnJnBsdXM7RidGTEZORlFGU0ZVRldGWUZlbkZicEZkcC1GXW82JFEiM0YnRkxGanEtRmNxNiVGXHAtRl1vNiRRIjRGJ0ZMRmhxRmpxLUZjcTYlRkUtRl1vNiRRIjJGJ0ZMRmhxRmpxLUZjcTYlRl9yRmpyRmhxRmpxLUYsNiVRLSZ2YXJlcHNpbG9uO0YnRltxRkxGYnJGZXJGanEtRmNxNiVGXHBGX3NGaHFGanEtRmNxNiVGRUZqckZocUZqcS1GY3E2JUZfckZfc0ZocUZqcS1GY3E2JUZkc0Zfc0ZocS1GSTYtUSgmbWludXM7RidGTEZORlFGU0ZVRldGWUZlbkZicEZkcEZockZqcUZic0ZqcUZkc0Zici1GY3E2JUZFRmVxRmhxRmpxLUZjcTYlRmRzRmVyRmhxRmJyRl9zRmpxRmdzRmpxRl1zRmpxRlt0RmpxRl10RmJyRmVyRmpxRmlzRmpxRmR0Rl90RmdzRmpxRlt0RmpxRl10RmJyRmVyRmpxRmR0RmpxRl1zRmJyRmR0RkxGTA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUkjbW5HRiQ2JFEiMUYnRj5GPkY+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZm4tRiw2JC1GIzYmRjAtRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTUZPRlJGVEY+Rj5GWC1JJW1zdXBHRiQ2JS1GLDYkLUYjNiYtRiM2JC1GYG82JUYwLUZVNiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y+RlxvRlRGPkY+RmpvRl1wRj4=">KigsJkkidEc2IiIiIkYmISIiRiYsJkYkRiZGJkYmRiYpLCYqJClGJCIiI0YmRiZGJkYmRi1GJg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1743" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JC1GaW42Ji1GIzY3LUZRNiVRI29wRidGVEZWLUZpbjYkLUYjNiUtRlE2JVEnREdpbmZvRidGVEZWLUZpbjYkLUYjNictRlE2JVEjdzNGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GUTYjUSFGJ0ZORk5GTkZORmJwLUZRNiVRImJGJ0ZURlYtRiw2LVErJk5vdEVxdWFsO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZmcS1JI21uR0YkNiRRIjBGJ0ZORmJwLUZRNiVRJyYjOTQ5O0YnL0ZVRjlGTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmVxRmdxLUYsNi1RKiZ1bWludXMwO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZnci1GaXE2JFEiMUYnRk5GYnAtRlE2JVEibEYnRlRGVkZgckZjckZpckZicC1GUTYlUSJyRidGVEZWRmJxRmhxRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTkZORkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrLyUrZXhlY3V0YWJsZUdGOUZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2Iy1GaW42Ji1GIzY2LUZRNiVRI29wRidGVEZWLUZpbjYkLUYjNiQtRlE2JVEnREdpbmZvRidGVEZWLUZpbjYkLUYjNiYtRlE2JVEjdzNGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GUTYjUSFGJ0ZORk5GYnAtRlE2JVEiYkYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmZxLUkjbW5HRiQ2JFEiMEYnRk5GYnAtRlE2JVEtJnZhcmVwc2lsb247RicvRlVGOUZOLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGZXFGZ3EtRiw2LVEqJnVtaW51czA7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmdyLUZpcTYkUSIxRidGTkZicC1GUTYlUSJsRidGVEZWRmByRmNyRmlyRmJwLUZRNiVRInJGJ0ZURlZGYnFGaHFGTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTkZLLUYsNi9RJGVuZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGKw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNigtSSNtaUdGJDYlUSJiRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRRjAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVEibEYnRjRGN0Y6LUYsNiUtRjs2LVEqJnVtaW51czA7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmZvLUkjbW5HRiQ2JFEiMUYnRj5GPkZURldGPkZZLUYsNigtRjE2JVEickYnRjRGN0Y6LUYsNigtRjE2JVEnUm9vdE9mRidGNEY3LUY7Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRj5GQEZDRkVGR0ZJRktGTUZnbi9GU0Zobi1GIzYkLUYsNiYtRiw2KC1GLDYkLUklbXN1cEdGJDYlLUYxNiVRI19aRidGNEY3LUZpbzYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPi1GOzYtUSgmbWludXM7RidGPkZARkNGRUZHRklGS0ZNRmVvRmdvLUYsNiQtRmNxNiUtRjE2JVEidEYnRjRGN0ZocUZbckY+LUY7Ni1RIitGJ0Y+RkBGQ0ZFRkdGSUZLRk1GZW9GZ29GaG9GPkZURldGPkY+RlRGV0Y+RlRGV0Y+RlktRiw2KEZlckY6RmVyRlRGV0Y+RlktRiw2KC1GMTYlUScmIzk0OTtGJy9GNUZCRj5GOkZgb0ZURldGPkZURldGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCcvSSJiRzYiRiQvSSJsR0YlISIiL0kickdGJS1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCgqJClJI19aR0YtIiIjIiIiRjYqJClJInRHRiVGNUY2RihGNkY2L0Y5RjkvSShlcHNpbG9uR0YlRig=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1740" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JC1GaW42Ji1GIzY3LUZRNiVRI29wRidGVEZWLUZpbjYkLUYjNiUtRlE2JVEnREdpbmZvRidGVEZWLUZpbjYkLUYjNictRlE2JVEjdzNGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GUTYjUSFGJ0ZORk5GTkZORmJwLUZRNiVRImJGJ0ZURlYtRiw2LVErJk5vdEVxdWFsO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZmcS1JI21uR0YkNiRRIjBGJ0ZORmJwLUZRNiVRJyYjOTQ5O0YnL0ZVRjlGTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmVxRmdxLUYsNi1RKiZ1bWludXMwO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZnci1GaXE2JFEiMUYnRk5GYnAtRlE2JVEibEYnRlRGVkZgckZjckZpckZicC1GUTYlUSJyRidGVEZWRmByRmhxRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTkZORkstRiw2L1EkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrLyUrZXhlY3V0YWJsZUdGOUZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmc29sdmVGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2Iy1GaW42Ji1GIzY2LUZRNiVRI29wRidGVEZWLUZpbjYkLUYjNiQtRlE2JVEnREdpbmZvRidGVEZWLUZpbjYkLUYjNiYtRlE2JVEjdzNGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GUTYjUSFGJ0ZORk5GYnAtRlE2JVEiYkYnRlRGVi1GLDYtUSsmTm90RXF1YWw7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmZxLUkjbW5HRiQ2JFEiMEYnRk5GYnAtRlE2JVEtJnZhcmVwc2lsb247RicvRlVGOUZOLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGZXFGZ3EtRiw2LVEqJnVtaW51czA7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmdyLUZpcTYkUSIxRidGTkZicC1GUTYlUSJsRidGVEZWRmByRmNyRmlyRmJwLUZRNiVRInJGJ0ZURlZGYHJGaHFGTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTkZLLUYsNi9RJGVuZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGKw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiQ8Jy9JImJHNiJGJS9JImxHRiYhIiIvSSJyR0YmIiIhL0kidEdGJiIiIi9JKGVwc2lsb25HRiZGKTwnRiRGJ0YqL0YuRilGMA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1757" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This is a circle of 3-SKT solutions</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1741" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1760" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Thus no real solutions (also for the Kahler condition) for SKT, but there are 3-SKT solutions</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block></Presentation-Block><Presentation-Block></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L866" drawlabel="true">
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A4.2</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1103" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1098" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Wi1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJrRidGL0YyRmVuLUZQNiYtRiM2J0ZYRmVuRltwRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGXW9GZW4tRlA2Ji1GIzYnRl1vRmVuRltwRmBvRjlGOUZib0Zlb0Zob0ZicEZYRmVuLUZQNiYtRiM2JkZYRmVuLUYsNiVRI2oyRidGL0YyRjlGOUZib0Zlb0Zoby1GLDYlUSNrMkYnRi9GMkZlbi1GUDYmLUYjNiZGWEZlbkZjcUY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYmRl1vRmVuRmNxRjlGOUZib0Zlb0Zob0ZicC1GLDYlUSNpMkYnRi9GMkZlbi1GUDYmLUYjNiZGXnJGZW5GXW9GOUY5RmJvRmVvRmhvRmNxRmVuLUZQNiYtRiM2JkZeckZlbkZbcEY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GYHFGZW5GW3BGOUY5RmJvRmVvRmhvRmJwRl5yRmVuLUZQNiYtRiM2JkZeckZlbkZgcUY5RjlGYm9GZW9GaG9GYnBGW3BGZW4tRlA2Ji1GIzYmRl5yRmVuRmNxRjlGOUZib0Zlb0Zob0Zdb0Zlbi1GUDYmLUYjNiZGYHFGZW5GY3FGOUY5RmJvRmVvRmhvRlhGYG9GOUY5RmJvRmVvRmVuLUZQNiYtRiM2L0ZYRmVuRl1vRmVuRltwRmVuRl5yRmVuRmBxRmVuRmNxRmBvRjlGOUZib0Zlby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Wi1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJrRidGL0YyRmVuLUZQNiYtRiM2J0ZYRmVuRltwRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGXW9GZW4tRlA2Ji1GIzYnRl1vRmVuRltwRmBvRjlGOUZib0Zlb0Zob0ZicEZYRmVuLUZQNiYtRiM2JkZYRmVuLUYsNiVRI2oyRidGL0YyRjlGOUZib0Zlb0Zoby1GLDYlUSNrMkYnRi9GMkZlbi1GUDYmLUYjNiZGWEZlbkZjcUY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYmRl1vRmVuRmNxRjlGOUZib0Zlb0Zob0ZicC1GLDYlUSNpMkYnRi9GMkZlbi1GUDYmLUYjNiZGXnJGZW5GXW9GOUY5RmJvRmVvRmhvRmNxRmVuLUZQNiYtRiM2JkZeckZlbkZbcEY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GYHFGZW5GW3BGOUY5RmJvRmVvRmhvRmJwRl5yRmVuLUZQNiYtRiM2JkZeckZlbkZgcUY5RjlGYm9GZW9GaG9GYnBGW3BGZW4tRlA2Ji1GIzYmRl5yRmVuRmNxRjlGOUZib0Zlb0Zob0Zdb0Zlbi1GUDYmLUYjNiZGYHFGZW5GY3FGOUY5RmJvRmVvRmhvRlhGYG9GOUY5RmJvRmVvRmVuLUZQNiYtRiM2L0ZYRmVuRl1vRmVuRltwRmVuRl5yRmVuRmBxRmVuRmNxRmBvRjlGOUZib0Zlby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRHN1RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRHN1RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1101" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1097" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGWC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGX28tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZeb0Zgby1GLDYlRi5GZ25GaW5GW28tRiw2JVEjZjRGJ0ZnbkZpbi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRldGWS1GLDYlUSNmMkYnRmduRmluRltvRmFvRmRvRltvLUYsNiVRI2Y1RidGZ25GaW5GW29GaW8tRiw2JVEjZjNGJ0ZnbkZpbkZbb0Zhb0Zkb0Zbby1GLDYlUSNmNkYnRmduRmluRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGWC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGX28tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZeb0Zgby1GLDYlRi5GZ25GaW5GW28tRiw2JVEjZjRGJ0ZnbkZpbi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRldGWS1GLDYlUSNmMkYnRmduRmluRltvRmFvRmRvRltvLUYsNiVRI2Y1RidGZ25GaW5GW29GaW8tRiw2JVEjZjNGJ0ZnbkZpbkZbb0Zhb0Zkb0Zbby1GLDYlUSNmNkYnRmduRmluRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1102" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1108" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GIzYmLUYjNiYtRiw2JVEickYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2UxRidGL0YyRjlGWC1GLDYlUSNmMUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiM2Ji1GIzYmLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlRlUtSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUZhcDYkUSIxRidGOUY5LUYsNiVRInRGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR0ZccS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0Y9RlhGaG5GOUZYLUYsNiVRI2Y0RidGL0YyRjlGZ3AtRiM2Ji1GIzYmRlVGWC1GLDYlUSNlMkYnRi9GMkY5RlgtRiw2JVEjZjJGJ0YvRjJGOUZeby1GIzYmLUYjNiZGaG9GWEZgckY5RlgtRiw2JVEjZjVGJ0YvRjJGOUZncC1GIzYmLUYjNiZGVUZYLUYsNiVRI2UzRidGL0YyRjlGWC1GLDYlUSNmM0YnRi9GMkY5Rl5vLUYjNiYtRiM2JkZob0ZYRmFzRjlGWC1GLDYlUSNmNkYnRi9GMkY5RmdwLUYjNiYtRiM2JkZdcUZYLUYsNiVRI2U0RidGL0YyRjlGWEZbb0Y5Rl5vLUYjNiYtRiM2JkZVRlhGYnRGOUZYRmlxRjlGZ3AtRiM2Ji1GIzYmRl1xRlgtRiw2JVEjZTVGJ0YvRjJGOUZYRmNyRjlGXm8tRiM2Ji1GIzYmRlVGWEZddUY5RlhGanJGOUZncC1GIzYmLUYjNiZGXXFGWC1GLDYlUSNlNkYnRi9GMkY5RlhGZHNGOUZeby1GIzYmLUYjNiZGVUZYRmh1RjlGWEZbdEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkkRHN1R0YkNyQ3JFEoY29uX2Jhc0YkUShjb3ZfYmFzRiQ3IjcuNyQ3JCIiIkYySSJyR0YkNyQ3JEYyIiIlLCQqJiwmKiQpRjMiIiNGMkYyRjJGMkYySSJ0R0YkISIiRj43JDckRjxGPEYzNyQ3JEY8IiImRjc3JDckIiIkRkZGMzckNyRGRiIiJ0Y3NyQ3JEY2RjJGPTckNyRGNkY2LCRGM0Y+NyQ3JEZDRjxGPTckNyRGQ0ZDRk43JDckRklGRkY9NyQ3JEZJRklGTg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1104" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERzdUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRldGZW4tRiw2JVEjSjBGJ0YvRjJGOUY5LUY2Ni1RIjtGJ0Y5RjtGaG5GQEZCRkRGRkZIRmluRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERzdUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRldGZW4tRiw2JVEjSjBGJ0YvRjJGOUY5LUY2Ni1RIjtGJ0Y5RjtGaG5GQEZCRkRGRkZIRmluRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRlA2Ji1GIzYoLUYsNiVRI2UxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GIzYmLUYsNiVRInJGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZpbi9GTkZqbkZYRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxwLUYjNiYtRiw2JVEidEYnRi9GMkZkby1GLDYlUSNlNEYnRi9GMkY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zlbi1GUDYmLUYjNigtRiw2JVEjZTJGJ0YvRjJGZW4tRiM2Ji1GIzYmRmFvRmRvRmVxRjlGaG8tRiM2JkZgcEZkby1GLDYlUSNlNUYnRi9GMkY5RjlGZnBGaXBGOUY5RltxRl5xRmVuLUZQNiYtRiM2KC1GLDYlUSNlM0YnRi9GMkZlbi1GIzYmLUYjNiZGYW9GZG9GZXJGOUZoby1GIzYmRmBwRmRvLUYsNiVRI2U2RidGL0YyRjlGOUZmcEZpcEY5RjlGW3FGXnFGZW4tRlA2Ji1GIzYoRmNwRmVuLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1wLUYjNiYtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3VwR0YkNiVGYW8tSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGaG8tRmV0NiRRIjFGJ0Y5RjlGYHAvJS5saW5ldGhpY2tuZXNzR0ZddS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZidS8lKWJldmVsbGVkR0Y9RmRvRlhGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1wLUYjNiZGYW9GZG9GY3BGOUY5RmZwRmlwRjlGOUZbcUZecUZlbi1GUDYmLUYjNihGXnJGZW4tRiM2J0Zncy1GIzYmRlx0RmRvRmVxRjlGZ3UtRiM2JkZhb0Zkb0ZeckY5RjlGZnBGaXBGOUY5RltxRl5xRmVuLUZQNiYtRiM2KEZec0Zlbi1GIzYnRmdzLUYjNiZGXHRGZG9GZXJGOUZndS1GIzYmRmFvRmRvRl5zRjlGOUZmcEZpcEY5RjlGW3FGXnFGZnBGaXBGOUY5RltxRl5xRmZwRmlwRjk=">LUkkX0RHRzYiNiM3JDcmUS90cmFuc2Zvcm1hdGlvbkYkNyQ3JEkkRHN1R0YkIiIhRio3IjcjLUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkNiMvSSQlaWRHRiQiNW1qYGxWMlduVz03KDckLCYqJkkickdGJCIiIkkkX3oxR0YyRj1GPSooLCYqJClGPCIiI0Y9Rj1GPUY9Rj1JInRHRiQhIiJJJF96NEdGMkY9RkVGPjckLCYqJkY8Rj1JJF96MkdGMkY9Rj0qKEZARj1GREZFSSRfejVHRjJGPUZFRko3JCwmKiZGPEY9SSRfejNHRjJGPUY9KihGQEY9RkRGRUkkX3o2R0YyRj1GRUZQNyQsJiomRj5GPUZERj1GPSomRkZGPUY8Rj1GRUZGNyQsJiomRkpGPUZERj1GPSomRkxGPUY8Rj1GRUZMNyQsJiomRlBGPUZERj1GPSomRlJGPUY8Rj1GRUZS</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1107" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJ3RidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEzRXh0ZXJpb3JEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJ3RidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJJERzdUdGJCIiJDcqNyQ3JSIiIiIiI0YqLCYqKEYqRi4pSSJyR0YkRi9GLkkidEdGJEYuRi4qJkYqRi4pRjRGKkYuRi43JDclRi5GLyIiJywoKiZGKkYuKUYzRipGLiEiIiooRipGLkYzRi4pRjRGL0YuRj0qJkYvRi5GM0YuRj03JDclRi5GKiIiJiwoRjtGLkY+Ri5GQEYuNyQ3JUYuRkNGOSomLCoqJkYqRi4pRjMiIiVGLkYuKihGKkYuRjJGLkY/Ri5GLiomRktGLkYyRi5GLkYuRi5GLkY0Rj03JDclRi9GKkZLRjo3JDclRi9GS0Y5LCRGR0Y9NyQ3JUYqRktGQ0ZHNyQ3JUZLRkNGOSwkKipGKkYuRjNGLiwqKiRGSkYuRi4qJkYyRi5GP0YuRi4qJkYvRi5GMkYuRi5GLkYuRi5GP0Y9Rj0=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1105" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cxRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cxRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtRiM2KC1GIzYoLUYjNigtRiM2Ji1JJm1mcmFjR0YkNigtRiM2LC1GIzYmLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZiby1JJW1zdXBHRiQ2JS1GLDYlUSJyRidGL0YyLUZbbzYkUSI0RidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHAtRiM2KC1GW282JFEiNkYnRjlGXm8tRmVvNiVGZ28tRltvNiRRIjJGJ0Y5Rl1wRl5vLUZlbzYlLUYsNiVRInRGJ0YvRjJGXXFGXXBGOUZgcC1GIzYmRmpuRl5vLUZlbzYlRmJxRmpvRl1wRjlGYHAtRiM2JkZqb0Zeb0ZbcUY5RmBwLUZbbzYkUSIxRidGOUY5RmJxLyUubGluZXRoaWNrbmVzc0dGXXIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnIvJSliZXZlbGxlZEdGPUZeby1GLDYlUSNmMUYnRi9GMkY5Rl5vLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGXm8tRiw2JVEjZjJGJ0YvRjJGOUZeb0ZqckZeby1GLDYlUSNmNEYnRi9GMkY5Rl5vRmpyRl5vLUYsNiVRI2Y1RidGL0YyRjlGYHAtRiM2KC1GIzYoLUYjNihGV0Zeb0ZqckZeby1GLDYlUSNmM0YnRi9GMkY5Rl5vRmpyRl5vRmBzRjlGXm9GanJGXm8tRiw2JVEjZjZGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNwRmVwLUYjNigtRiM2KC1GIzYoLUYjNiZGWUZeb0Zdc0Y5Rl5vRmpyRl5vRlx0RjlGXm9GanJGXm9GY3NGOUZeb0ZqckZeb0ZfdEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJJERzdUdGJCIiJTclNyQ3JiIiIiIiI0YqIiImKiYsLComIiIkRi4pSSJyR0YkRipGLkYuKigiIidGLilGNkYvRi4pSSJ0R0YkRi9GLkYuKiZGNEYuKUY7RipGLkYuKiZGKkYuRjlGLkYuRi5GLkYuRjshIiI3JDcmRi5GNEYqRjhGMTckNyZGL0Y0RjBGOCwkRjFGPw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1110" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3cyRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtRiM2KC1GIzYoLUYjNigtRiM2Ji1GLDYlUSIwRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam4tRiw2JVEjZjFGJ0YvRjJGOUZmbi1GLDYlUSsmYmlnd2VkZ2U7RidGL0YyRmZuLUYsNiVRI2YyRidGL0YyRjlGZm5GX29GZm4tRiw2JVEjZjNGJ0YvRjJGOUZmbkZfb0Zmbi1GLDYlUSNmNEYnRi9GMkY5RmZuRl9vRmZuLUYsNiVRI2Y1RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJJERzdUdGJCIiJjcjNyQ3JyIiIiIiIyIiJCIiJUYqIiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1106" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3czRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlQdWxsYmFja0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0p0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUTNFeHRlcmlvckRlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3czRidGL0YyRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtRiM2KC1GIzYoLUYjNigtRiM2KC1GIzYmLUYsNiVRIjBGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZcby1GLDYlUSNmMUYnRi9GMkY5RmhuLUYsNiVRKyZiaWd3ZWRnZTtGJ0YvRjJGaG4tRiw2JVEjZjJGJ0YvRjJGOUZobkZhb0Zobi1GLDYlUSNmM0YnRi9GMkY5RmhuRmFvRmhuLUYsNiVRI2Y0RidGL0YyRjlGaG5GYW9GaG4tRiw2JVEjZjVGJ0YvRjJGOUZobkZhb0Zobi1GLDYlUSNmNkYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJJERzdUdGJCIiJzcjNyQ3KCIiIiIiIyIiJCIiJSIiJkYqIiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1109" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnREdpbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjdzJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZpbkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnREdpbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjdzJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZpbkZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUkmbWZyYWNHRiQ2KC1GLDYmLUYsNiwtRiw2Ji1JI21uR0YkNiRRIjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGOy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZTLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y8USdpdGFsaWNGJy1GODYkUSI0RidGOy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOy1GPzYtUSIrRidGO0ZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmZvLUYsNigtRjg2JFEiNkYnRjtGPi1GVzYlRlktRjg2JFEiMkYnRjtGX29GPi1GVzYlLUZaNiVRInRGJ0ZnbkZqbkZfcEZfb0Y7RmJvLUYsNiZGN0Y+LUZXNiVGZHBGXG9GX29GO0Ziby1GLDYmRlxvRj5GXXBGO0Ziby1GODYkUSIxRidGO0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERjstRiw2JkZkcEZgcUZjcUY7LyUubGluZXRoaWNrbmVzc0dGX3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGRC1GPzYtUSIsRidGO0ZCL0ZGRmluRkdGSUZLRk1GT0ZRL0ZVUSwwLjMzMzMzMzNlbUYnLUYsNictRj82LVEqJnVtaW51czA7RidGO0ZCRkVGR0ZJRktGTUZPRmVvRmdvRi5GYHFGY3FGO0ZgcUZjcUY7RjsvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCQqJiwsKiYiIiQiIiIpSSJyRzYiIiIlRidGJyooIiInRicpRikiIiNGJylJInRHRipGL0YnRicqJkYmRicpRjFGK0YnRicqJkYrRidGLkYnRidGJ0YnRidGMSEiIiwkRiNGNQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1092" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">No real solutions (also for the Kahler condition)</Font></Text-field>
</Input>
</Group>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1089" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1090" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><RTable handle="4455469314">TTdSMApJN1JUQUJMRV9TQVZFLzQ0NTU0NjkzMTRYLCUpYW55dGhpbmdHNiJGJVtnbCEiJSEhISNFIiciJyIiISomLUkkY29zRzYkJSpwcm90ZWN0ZWRHJShfc3lzbGliRzYjRiYiIiItSSRzaW5HNiRGK0YsNiMsJCUjUGlHI0YuIiIjRi4qJi1GMEYtRi5GL0YuLUYpRjJGJkYmLCRGJyEiIkYmLCRGOUY7RjdGJkYmLCRGN0Y7RjlGJkY6RiZGJkY8Rj1GJ0YmRiZGJkYmRiZGJkYmRiZGLkYmRiZGJkYmRjtGJkYl</RTable>
</Worksheet>

==> anc/SNPK.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1024" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="VC &gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1" drawlabel="true" redirect-target="L5">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2KVEpU3RyaWN0bHlGJy8lJXNpemVHUSMyNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0tSSNtb0dGJDYxUSJ+RidGL0YyRjhGO0Y+LyUmZmVuY2VHRjcvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GLDYpUSdOZWFybHlGJ0YvRjJGNUY4RjtGPkZALUYsNilRJ1BzZXVkb0YnRi9GMkY1RjhGO0Y+LUZBNjFRKiZ1bWludXMwO0YnRi9GMkY4RjtGPkZERkZGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRltvLUYsNilRLEsmIzIyODtobGVyRidGL0YyRjVGOEY7Rj5GQEZARjJGOC8lK2V4ZWN1dGFibGVHRjdGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2KVEpU3RyaWN0bHlGJy8lJXNpemVHUSMyNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0tSSNtb0dGJDYxUSJ+RidGL0YyRjhGO0Y+LyUmZmVuY2VHRjcvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GLDYpUSdOZWFybHlGJ0YvRjJGNUY4RjtGPkZALUYsNilRJ1BzZXVkb0YnRi9GMkY1RjhGO0Y+LUZBNjFRKiZ1bWludXMwO0YnRi9GMkY4RjtGPkZERkZGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRltvLUYsNilRLEsmIzIyODtobGVyRidGL0YyRjVGOEY7Rj5GQEZARjJGOC8lK2V4ZWN1dGFibGVHRjdGO0Y+</Equation></Text-field>
</Input>
<Output>
<Text-field superscript="false" placeholder="false" executable="false" selection-placeholder="false" italic="false" size="12" bold="false" subscript="false" family="Times New Roman" opaque="false" underline="false" background="[255,255,255]" readonly="false" foreground="[0,0,0]" alignment="centred" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE1b3V0cHV0fnJlZGlyZWN0ZWQuLi5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE1b3V0cHV0fnJlZGlyZWN0ZWQuLi5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L74" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1JI21vR0YkNi5RIn5GJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHRjcvJSdyc3BhY2VHRjctRjA2JkYyRjVGOC9GO1ElYXV0b0YnLUYsNiZRI1dlRicvJSdpdGFsaWNHUSV0cnVlRidGQS9GRVEnaXRhbGljRidGPS1GLDYmUSV0ZXN0RidGW29GQUZeb0Y9LUYsNiZRJHRoZUYnRltvRkFGXm9GPS1GLDYmUSlyZWxhdGlvbkYnRltvRkFGXm9GPUZBRkQ=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1JI21vR0YkNi5RIn5GJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHRjcvJSdyc3BhY2VHRjctRjA2JkYyRjVGOC9GO1ElYXV0b0YnLUYsNiZRI1dlRicvJSdpdGFsaWNHUSV0cnVlRidGQS9GRVEnaXRhbGljRidGPS1GLDYmUSV0ZXN0RidGW29GQUZeb0Y9LUYsNiZRJHRoZUYnRltvRkFGXm9GPS1GLDYmUSlyZWxhdGlvbkYnRltvRkFGXm9GPUZBRkQ=</Equation></Text-field>
</Input>
</Group>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L73" drawlabel="true" redirect-target="L69">
<Input>
<Text-field prompt="Dsu11 &gt; " style="Maple Input" foreground="[255,0,255]" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW9HRiQ2LlEifkYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtRiw2LlEoJm5hYmxhO0YnL0YwUSpbMjU1LDAsMF1GJ0YyRjVGOEY6RjxGPkZARkJGRC9GSFEsMC4xMTExMTExZW1GJy1JI21pR0YkNiZRJyYjOTY5O0YnLyUnaXRhbGljR0Y3RkxGMi1GLDYuUSgmaXNpbnY7RidGTEYyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjc3Nzc3OGVtRicvRkhGWi1JJW1zdXBHRiQ2JS1GUTYmUScmIzkyMztGJ0ZURkxGMi1GIzYmLUkjbW5HRiQ2JVEiM0YnRkxGMi9GVVEldHJ1ZUYnRkwvRjNRJ2l0YWxpY0YnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GZ242JS1GUTYmUSJtRidGYm9GTEZkby1GIzYmLUYsNi5RIipGJ0ZMRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4xNjY2NjY3ZW1GJy9GSEZkcEZib0ZMRmRvRmZvRitGLy8lK2V4ZWN1dGFibGVHRjdGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW9HRiQ2LlEifkYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtRiw2LlEoJm5hYmxhO0YnL0YwUSpbMjU1LDAsMF1GJ0YyRjVGOEY6RjxGPkZARkJGRC9GSFEsMC4xMTExMTExZW1GJy1JI21pR0YkNiZRJyYjOTY5O0YnLyUnaXRhbGljR0Y3RkxGMi1GLDYuUSgmaXNpbnY7RidGTEYyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjc3Nzc3OGVtRicvRkhGWi1JJW1zdXBHRiQ2JS1GUTYmUScmIzkyMztGJ0ZURkxGMi1GIzYmLUkjbW5HRiQ2JVEiM0YnRkxGMi9GVVEldHJ1ZUYnRkwvRjNRJ2l0YWxpY0YnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GZ242JS1GUTYmUSJtRidGYm9GTEZkby1GIzYmLUYsNi5RIipGJ0ZMRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4xNjY2NjY3ZW1GJy9GSEZkcEZib0ZMRmRvRmZvRitGLy8lK2V4ZWN1dGFibGVHRjdGMg==</Equation></Text-field>
</Input>
<Output>
<Text-field superscript="false" placeholder="false" executable="false" selection-placeholder="false" italic="false" size="12" bold="false" subscript="false" family="Times New Roman" opaque="false" underline="false" background="[255,255,255]" readonly="false" foreground="[255,0,255]" alignment="centred" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JlE1b3V0cHV0fnJlZGlyZWN0ZWQuLi5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JlE1b3V0cHV0fnJlZGlyZWN0ZWQuLi5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==</Equation></Text-field>
</Output>
</Group>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L75" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JlEjb25GJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RIn5GJ0YyL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYsNiZRJG91ckYnRi9GMkY1RjgtRiw2JlEsaG9tb2dlbmVvdXNGJ0YvRjJGNUY4LUYsNiZRJ2FsbW9zdEYnRi9GMkY1RjgtRiw2JlEncHNldWRvRidGL0YyRjUtRjk2LlEqJnVtaW51czA7RidGMkY8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXG8tRiw2JlEqSGVybWl0aWFuRidGL0YyRjVGOC1GLDYmUStzdHJ1Y3R1cmVzRidGL0YyRjVGOC1GLDYmUSV3aXRoRidGL0YyRjVGOC1GLDYmUS5ub25kZWdlbmVyYXRlRidGL0YyRjVGOC1GLDYmUSpOaWplbmh1aXNGJ0YvRjJGNUY4LUYsNiZRJ3RlbnNvckYnRi9GMkY1RjgtRiw2JlEkTl9KRidGL0YyRjVGMkY8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JlEjb25GJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RIn5GJ0YyL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYsNiZRJG91ckYnRi9GMkY1RjgtRiw2JlEsaG9tb2dlbmVvdXNGJ0YvRjJGNUY4LUYsNiZRJ2FsbW9zdEYnRi9GMkY1RjgtRiw2JlEncHNldWRvRidGL0YyRjUtRjk2LlEqJnVtaW51czA7RidGMkY8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXG8tRiw2JlEqSGVybWl0aWFuRidGL0YyRjVGOC1GLDYmUStzdHJ1Y3R1cmVzRidGL0YyRjVGOC1GLDYmUSV3aXRoRidGL0YyRjVGOC1GLDYmUS5ub25kZWdlbmVyYXRlRidGL0YyRjVGOC1GLDYmUSpOaWplbmh1aXNGJ0YvRjJGNUY4LUYsNiZRJ3RlbnNvckYnRi9GMkY1RjgtRiw2JlEkTl9KRidGL0YyRjVGMkY8</Equation><Font foreground="[255,0,255]">.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L4" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L290" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZULUkjbWlHRiQ2JlEjV2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RIn5GJ0YyL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYsNiZRJmZvY3VzRidGL0YyRjVGOC1GLDYmUSNvbkYnRi9GMkY1RjgtRiw2JlEraW5kZWZpbml0ZUYnRi9GMkY1RjgtRiw2JlEqc2lnbmF0dXJlRidGL0YyRjVGOC1GLDYmUSpIZXJtaXRpYW5GJ0YvRjJGNUY4LUYsNiZRK3N0cnVjdHVyZXNGJ0YvRjJGNS1GOTYuUSIsRidGMkY8Rj4vRkJGMUZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJ0Y4LUYsNiZRJnNpbmNlRidGL0YyRjVGOC1GLDYmUSR0aGVGJ0YvRjJGNUY4LUYsNiZRKWRlZmluaXRlRidGL0YyRjVGOC1GLDYmUSVjYXNlRidGL0YyRjVGOC1GLDYmUSNpc0YnRi9GMkY1RjgtRiw2JlEoYWxyZWFkeUYnRi9GMkY1RjgtRiw2JlEma25vd25GJ0YvRjJGNS1GOTYuUSIuRidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRjhGK0Y4LUYsNiZRKWNvbnNpZGVyRidGL0YyRjVGOC1GLDYmUSVvbmx5RidGL0YyRjVGOC1GLDYmUSZ0aG9zZUYnRi9GMkY1RjgtRiw2JlEmY2FzZXNGJ0YvRjJGNUZeb0Y4LUYsNiZRJndoZXJlRidGL0YyRjVGOC1GLDYmUS5ub25kZWdlbmVyYXRlRidGL0YyRjVGOC1GLDYmUSNOSkYnRi9GMkY1RjgtRiw2JlEnb2NjdXJzRidGL0YyRjVGMkY8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZULUkjbWlHRiQ2JlEjV2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RIn5GJ0YyL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYsNiZRJmZvY3VzRidGL0YyRjVGOC1GLDYmUSNvbkYnRi9GMkY1RjgtRiw2JlEraW5kZWZpbml0ZUYnRi9GMkY1RjgtRiw2JlEqc2lnbmF0dXJlRidGL0YyRjVGOC1GLDYmUSpIZXJtaXRpYW5GJ0YvRjJGNUY4LUYsNiZRK3N0cnVjdHVyZXNGJ0YvRjJGNS1GOTYuUSIsRidGMkY8Rj4vRkJGMUZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJ0Y4LUYsNiZRJnNpbmNlRidGL0YyRjVGOC1GLDYmUSR0aGVGJ0YvRjJGNUY4LUYsNiZRKWRlZmluaXRlRidGL0YyRjVGOC1GLDYmUSVjYXNlRidGL0YyRjVGOC1GLDYmUSNpc0YnRi9GMkY1RjgtRiw2JlEoYWxyZWFkeUYnRi9GMkY1RjgtRiw2JlEma25vd25GJ0YvRjJGNS1GOTYuUSIuRidGMkY8Rj5GQUZDRkVGR0ZJRktGTUZQRjhGK0Y4LUYsNiZRKWNvbnNpZGVyRidGL0YyRjVGOC1GLDYmUSVvbmx5RidGL0YyRjVGOC1GLDYmUSZ0aG9zZUYnRi9GMkY1RjgtRiw2JlEmY2FzZXNGJ0YvRjJGNUZeb0Y4LUYsNiZRJndoZXJlRidGL0YyRjVGOC1GLDYmUS5ub25kZWdlbmVyYXRlRidGL0YyRjVGOC1GLDYmUSNOSkYnRi9GMkY1RjgtRiw2JlEnb2NjdXJzRidGL0YyRjVGMkY8</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L76" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L77" drawlabel="true">
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A1.1</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L264" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L266" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNy03JDclIiIiIiIjIiImSSZhbHBoYUdGJDckNyUiIiQiIiVGNSwkRjYhIiI3JDclRjNGK0YzLCQqJiNGM0Y0RjNJKGVwc2lsb25HRiRGM0YzNyQ3JUYzRitGNEkickdGJDckNyVGNEYrRjMsJEZFRjw3JDclRjRGK0Y0Rj83JDclRjlGK0Y5Rj83JDclRjlGK0Y6Rkg3JDclRjpGK0Y5RkU3JDclRjpGK0Y6Rj83JDclRjVGK0Y1RkI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L267" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L268" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJ0RicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2QS1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam5GVEZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRlxwLUYsNiVRI2YyRidGV0ZZRmJvRmVvRlRGYm9GXnBGYm9GaG9GYm8tRiw2JVEjZjNGJ0ZXRllGYm9GZW9GVEZib0ZhcEZoby1GLDYlUSNmNEYnRldGWUZib0Zlb0ZURmJvRmRwRjJGMkZoby1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZXRllGYm9GZW9GVEZib0ZbcUZib0Zoby1GLDYlUSNmNkYnRldGWUZib0Zlb0ZURmJvRl5xRmJvRjJGMi8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjkvRjxGWEY9Rj9GQUZDRkVGaG5GSkZhcUYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJ0RicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2QS1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam5GVEZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRlxwLUYsNiVRI2YyRidGV0ZZRmJvRmVvRlRGYm9GXnBGYm9GaG9GYm8tRiw2JVEjZjNGJ0ZXRllGYm9GZW9GVEZib0ZhcEZoby1GLDYlUSNmNEYnRldGWUZib0Zlb0ZURmJvRmRwRjJGMkZoby1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZXRllGYm9GZW9GVEZib0ZbcUZib0Zoby1GLDYlUSNmNkYnRldGWUZib0Zlb0ZURmJvRl5xRmJvRjJGMi8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjkvRjxGWEY9Rj9GQUZDRkVGaG5GSkZhcUYy</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1GIzYoLUYsNiVRInRGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZaLUYsNiVRI2YxRidGL0YyRlZGZm5GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1vLUYjNihGU0ZWLUYsNiVRI2YyRidGL0YyRlZGYW9GOUZpbi1GIzYoRlNGVi1GLDYlUSNmM0YnRi9GMkZWRmZvRjlGaW4tRiM2KEZTRlYtRiw2JVEjZjRGJ0YvRjJGVkZbcEY5RmluLUYjNiYtRiw2JVEjZjVGJ0YvRjJGVkZgcEY5RmluLUYjNiYtRiw2JVEjZjZGJ0YvRjJGVkZlcEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFJInRHRiQ3JDckIiIjRjVGMjckNyQiIiRGOEYyNyQ3JCIiJUY7RjI3JDckIiImRj5GMTckNyQiIidGQUYx</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L484" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNFQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiVRJ2V2YWxER0YnRjRGNy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRMlJhaXNlTG93ZXJJbmRpY2VzRidGNEY3LUZYNiQtRiM2KS1GLDYlUSJnRidGNEY3LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2JVEvRWluc3RlaW5UZW5zb3JGJ0Y0RjctRlg2JC1GIzYkRl1vRj5GPkZgby1GWDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGPkZgby1GZHA2JFEiMkYnRj5GPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj5GPi1GOzYtUSIrRidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmRxLUYsNiVRKSZMYW1iZGE7RicvRjVGQkY+LUY7Ni1RJyZzZG90O0YnRj5GQEZDRkVGR0ZJRktGTUZkby9GU0Zlb0Zdb0Y+Rj5GPkYrLyUrZXhlY3V0YWJsZUdGQkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNFQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiVRJ2V2YWxER0YnRjRGNy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRMlJhaXNlTG93ZXJJbmRpY2VzRidGNEY3LUZYNiQtRiM2KS1GLDYlUSJnRidGNEY3LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2JVEvRWluc3RlaW5UZW5zb3JGJ0Y0RjctRlg2JC1GIzYkRl1vRj5GPkZgby1GWDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGPkZgby1GZHA2JFEiMkYnRj5GPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj5GPi1GOzYtUSIrRidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmRxLUYsNiVRKSZMYW1iZGE7RicvRjVGQkY+LUY7Ni1RJyZzZG90O0YnRj5GQEZDRkVGR0ZJRktGTUZkby9GU0Zlb0Zdb0Y+Rj5GPkYrLyUrZXhlY3V0YWJsZUdGQkY+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRUNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNi4tRiM2KC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRiw2JVEnJiM5MjM7RicvRjBGPUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXG8tRiw2JVEidEYnRi9GMkY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZW8tRiM2KC1JI21uR0YkNiRRIjRGJ0Y5RmhuLUklbXN1cEdGJDYlLUYsNiVRJyYjOTQ5O0YnRmduRjktRmpvNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZobkZeb0Y5RjlGOUZobi1GLDYlUSNmMUYnRi9GMkZobkZpcEY5RmFvLUYjNihGU0Zobi1GLDYlUSNmMkYnRi9GMkZobkZecUY5RmFvLUYjNihGU0Zobi1GLDYlUSNmM0YnRi9GMkZobkZjcUY5RmFvLUYjNihGU0Zobi1GLDYlUSNmNEYnRi9GMkZobkZocUY5RmFvLUYjNigtSSZtZnJhY0dGJDYoLUZqbzYkUSIxRidGOUZjcC8lLmxpbmV0aGlja25lc3NHRmJyLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdyLyUpYmV2ZWxsZWRHRj1GaG4tRl5yNigtRiM2Ki1GVDYkLUYjNigtRiM2KEZjcEZobkZaRmhuLUZecDYlRl5vRmNwRmZwRjlGYW8tRiM2KC1Gam82JFEiNUYnRjlGaG5GXXBGaG5GZnNGOUZhby1GIzYmLUZqbzYkUSIzRidGOUZobi1GXnA2JS1GLDYlUScmIzk0NTtGJ0ZnbkY5RmNwRmZwRjlGOUY5RmhuLUYsNiVRI2Y1RidGL0YyRmhuRmd0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2JkZmc0ZqdEZddUY5RmNyRmVyRmhyRmpyRmp0Rl11RjlGYW8tRiM2KEZdckZobi1GXnI2KC1GIzYqLUZUNiQtRiM2KEZkc0Zhby1GIzYoLUZqbzYkUSI3RidGOUZobkZdcEZobkZmc0Y5RmFvRmJ0RjlGOUZobi1GLDYlUSNmNkYnRi9GMkZobkZgdkZqdEZddUY5Rl91RmNyRmVyRmhyRmpyRmp0Rl11RjlGOUZqdEZddUY5">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjEsJiomSSdMYW1iZGFHRiRGMUkidEdGJEYxRjEqKCIiJUYxKUkoZXBzaWxvbkdGJCIiI0YxRjVGMUYxNyQ3JEY6RjpGMjckNyQiIiRGP0YyNyQ3JEY3RjdGMjckNyQiIiZGRCwkKigjRjFGOkYxLCgqKEY6RjFGNEYxKUY1RjpGMUYxKihGREYxRjhGMUZKRjFGMSomRj9GMSlJJmFscGhhR0YkRjpGMUYxRjFGSiEiIkYxNyQ3JCIiJ0ZSLCQqKEZHRjEsKEZJRjEqKCIiKEYxRjhGMUZKRjFGMSokRk1GMUYxRjFGSkZPRjE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L486" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ0RHaW5mb0YnRjRGNy1GOzYkLUYjNictRiw2JVEjRUNGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJ0YrRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ0RHaW5mb0YnRjRGNy1GOzYkLUYjNictRiw2JVEjRUNGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJ0YrRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNiwtRiM2KC1JI21pR0YkNiVRJyYjOTIzO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSI9RidGOS8lJmZlbmNlR0Y4LyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlAtRiM2Jy1GPTYtUSomdW1pbnVzMDtGJ0Y5RkBGQkZERkZGSEZKRkwvRk9RLDAuMjIyMjIyMmVtRicvRlJGWS1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRj02LVExJkludmlzaWJsZVRpbWVzO0YnRjlGQEZCRkRGRkZIRkpGTC9GT1EmMC4wZW1GJy9GUkZfby1JJW1zdXBHRiQ2JS1GMzYlUScmIzk0OTtGJ0Y2RjktRmhuNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4RjlGXXBGYHBGOS1GPTYtUSIsRidGOUZAL0ZDUSV0cnVlRidGREZGRkhGSkZMRl5vL0ZSUSwwLjMzMzMzMzNlbUYnLUYjNigtRjM2JVEnJiM5NDU7RidGNkY5RjwtRiM2Ji1GMzYlUSJ0RicvRjdGZnAvRjpRJ2l0YWxpY0YnRltvRmRvRjlGXXBGYHBGOUZicC1GIzYoRmRvRjxGZG9GXXBGYHBGOUZicC1GIzYoRmBxRjxGYHFGXXBGYHBGOUZdcEZgcEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmJwLUYsNiYtRiM2LEYwRmJwLUYjNihGW3FGPC1GIzYnRlVGXnFGXXBGYHBGOUZdcEZgcEY5RmJwRmZxRmJwRmhxRl1wRmBwRjlGOUZqcUZdckZdcEZgcEY5">NiQ8Ji9JJ0xhbWJkYUc2IiwkKiYiIiUiIiIpSShlcHNpbG9uR0YmIiIjRiohIiIvSSZhbHBoYUdGJiomSSJ0R0YmRipGLEYqL0YsRiwvRjJGMjwmRiQvRjAsJEYxRi5GM0Y0</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L269" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNjEtRlM2Ji1GIzY9LUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSRjb3NGJy9GMEY9RjktRlM2JC1GIzYkLUYsNiVRImFGJ0YvRjJGOUY5RmVvLUYsNiVRJHNpbkYnRmJwRjktRlM2JC1GIzYkLUYsNiVRImJGJ0YvRjJGOUY5Rl1vRmVvRmlvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRl1xRl1vRmluRl1vRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zlby1GUzYmLUYjNj9GX3BGY3BGZW9GanBGXXFGXW9GZW9GaW5GXW9GZW8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYm8vJSZkZXB0aEdGY3IvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRl9yNiZGYXJGZHJGZnIvRmlyUSVhdXRvRidGZW9GZW9GX3BGXXFGXW9GZW9GaW9GanBGY3BGZW9GanBGXXFGXW9GaW5GXW9GaW5GOUY5RmRxRmdxRl1vRmVvLUZTNiYtRiM2P0ZqcEZjcEZlb0ZqcEZdcUZdb0Zlb0Zpb0ZfcEZdcUZdb0Zlb0ZpbkZdb0Zlb0ZeckZbc0Zlb0Zlb0ZfcEZjcEZlb0ZqcEZdcUZdb0ZpbkZdb0ZpbkY5RjlGZHFGZ3FGXW9GZW8tRlM2Ji1GIzY7Rl9wRl1xRl1vRmVvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRmNwRmVvRmpwRl1xRl1vRmVvRmluRl1vRmluRl1vRmluRjlGOUZkcUZncUZdby1GUzYmLUYjNi9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW8tRmpuNiRRIjFGJ0Y5RjlGOUZkcUZncUZdby1GUzYmLUYjNi5GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GW3RGXW9GaW5GOUY5RmRxRmdxRjlGOUZkcUZncUY5RjktRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGYW9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNjEtRlM2Ji1GIzY9LUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSRjb3NGJy9GMEY9RjktRlM2JC1GIzYkLUYsNiVRImFGJ0YvRjJGOUY5RmVvLUYsNiVRJHNpbkYnRmJwRjktRlM2JC1GIzYkLUYsNiVRImJGJ0YvRjJGOUY5Rl1vRmVvRmlvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRl1xRl1vRmluRl1vRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zlby1GUzYmLUYjNj9GX3BGY3BGZW9GanBGXXFGXW9GZW9GaW5GXW9GZW8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYm8vJSZkZXB0aEdGY3IvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRl9yNiZGYXJGZHJGZnIvRmlyUSVhdXRvRidGZW9GZW9GX3BGXXFGXW9GZW9GaW9GanBGY3BGZW9GanBGXXFGXW9GaW5GXW9GaW5GOUY5RmRxRmdxRl1vRmVvLUZTNiYtRiM2P0ZqcEZjcEZlb0ZqcEZdcUZdb0Zlb0Zpb0ZfcEZdcUZdb0Zlb0ZpbkZdb0Zlb0ZeckZbc0Zlb0Zlb0ZfcEZjcEZlb0ZqcEZdcUZdb0ZpbkZdb0ZpbkY5RjlGZHFGZ3FGXW9GZW8tRlM2Ji1GIzY7Rl9wRl1xRl1vRmVvRmpwRmNwRmVvRmpwRl1xRl1vRmVvRmlvRl9wRmNwRmVvRmpwRl1xRl1vRmVvRmluRl1vRmluRl1vRmluRjlGOUZkcUZncUZdby1GUzYmLUYjNi9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GaW8tRmpuNiRRIjFGJ0Y5RjlGOUZkcUZncUZdby1GUzYmLUYjNi5GaW5GXW9GaW5GXW9GaW5GXW9GaW5GXW9GW3RGXW9GaW5GOUY5RmRxRmdxRjlGOUZkcUZncUY5RjktRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGYW9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GIzYmLUYjNigtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgcS1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGaXFGXHJGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9xRmFxLUYjNigtRiw2JVEkc2luRidGW3FGOUZccS1GUzYkLUYjNiYtRiw2JVEiYkYnRi9GMkZpcUZcckY5RjlGaXFGXHJGOUY5RmlxRlxyRjlGXm9GYW9GY29GZW9GaG8tRmhuNigtRiM2J0ZecC1GIzYmLUYjNihGY3JGXHFGYnFGaXFGXHJGOUZeckZhckY5RmlxRlxyRjlGXm9GYW9GY29GZW9GaG8tRmhuNigtRiM2J0ZecC1GIzYoRmhwRlxxRmZyRmlxRlxyRjlGaXFGXHJGOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZeb0Zhb0Zjby1GZW42Ky1GaG42KEZkcEZeb0Zhb0Zjb0Zlb0Zob0Znbi1GaG42KEZpc0Zeb0Zhb0Zjb0Zlb0Zob0Zdc0ZnbkZnbkZeb0Zhb0Zjby1GZW42Ky1GaG42KEZhc0Zeb0Zhb0Zjb0Zlb0Zob0Zlc0ZnbkZddEZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZfdEZjdEZqb0ZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbkZnbi1GaG42KC1GIzYlRl5wLUZbbzYkRmdvRjlGOUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbi1GaG42KEZddUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zgdi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zbdy8lJmZyYW1lR0Zbdy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaHZGaXFGXHJGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXngvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQ1NTUxNjAyMkYnRmlxRlxyRjk=">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L270" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZURmVwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZURmVwRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1718" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1719" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRI05KRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkhGSEZgb0ZIRkgtRkU2LVEiO0YnRkhGSkZNRk9GUUZTRlVGV0ZZL0ZnblEsMC4yNzc3Nzc4ZW1GJ0Zgb0ZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRI05KRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkhGSEZgb0ZIRkgtRkU2LVEiO0YnRkhGSkZNRk9GUUZTRlVGV0ZZL0ZnblEsMC4yNzc3Nzc4ZW1GJ0Zgb0ZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNiwtRiM2KC1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlNGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZALUY9Ni1RIixGJ0ZARkIvRkZGOEZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRictRiM2KC1GMzYlUScmIzk0NTtGJy9GN0ZERkBGPC1JI21uR0YkNiRRIjBGJ0ZARlZGWUZARmVuLUYjNigtRjM2JVEiYkYnRjZGOUY8RmlvRlZGWUZARmVuLUYjNigtRjM2JVEickYnRjZGOUY8RmNvRlZGWUZARlZGWUZARkAvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmVuLUYsNiYtRiM2LC1GIzYoRjJGPEZjb0ZWRllGQEZlbi1GIzYoRl9vRjxGX29GVkZZRkBGZW4tRiM2KEZpb0Y8LUYjNigtSSZtZnJhY0dGJDYoLUZkbzYkUSIxRidGQC1GZG82JFEiMkYnRkAvJS5saW5ldGhpY2tuZXNzR0ZocS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zgci8lKWJldmVsbGVkR0ZELUY9Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZARkJGRUZHRklGS0ZNRk9GaW4vRlVGam4tRjM2JVEnJiM5NjA7RidGYm9GQEZWRllGQEZWRllGQEZlbi1GIzYoRl5wRjxGXnBGVkZZRkBGVkZZRkBGQEZhcEZkcEZWRllGQA==">NiQ8Ji9JImFHNiJGJS9JJmFscGhhR0YmIiIhL0kiYkdGJkYrL0kickdGJkYpPCYvRiVGKS9GKEYoL0YrLCQqJiMiIiIiIiNGNUkjUGlHJSpwcm90ZWN0ZWRHRjVGNS9GLUYt</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L271" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Pi1GIzYsLUYjNigtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnbi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RmFvRmRvRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmbkZobi1GIzYoLUYsNiVRJHNpbkYnRlhGOUZZLUZqbjYkLUYjNiYtRiw2JVEiYkYnRi9GMkZhb0Zkb0Y5RjlGYW9GZG9GOUZmby1GLDYlUSJ0RidGL0YyRmZvLUYsNiVRI2YxRidGL0YyRmZvLUYsNiVRI2YyRidGL0YyRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicS1GIzYsLUYjNihGW3BGWUZpbkZhb0Zkb0Y5RmZvRmlvRmZvRmVwRmZvRmhwRmZvLUYsNiVRI2YzRidGL0YyRjlGXnEtRiM2Ki1GIzYoRlVGWUZecEZhb0Zkb0Y5RmZvRmVwRmZvRmhwRmZvLUYsNiVRI2Y0RidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZhcUZjcS1GIzYsRlNGZm9GaW9GZm9GZXBGZm9GW3FGZm9GaHBGOUZici1GIzYqRl1yRmZvRmVwRmZvRltxRmZvRmhxRjlGXnEtRiM2LEZmcUZmb0Zpb0Zmb0ZlcEZmb0ZbcUZmb0ZfckY5RmJyLUYjNixGZnFGZm9GaW9GZm9GZXBGZm9GaHFGZm9GaHBGOUZecS1GIzYqRl1yRmZvRmVwRmZvRmhxRmZvRltxRjlGYnItRiM2LEZTRmZvRmlvRmZvRmVwRmZvRmhxRmZvRl9yRjlGYnItRiM2KkZdckZmb0ZlcEZmb0ZfckZmb0ZocEY5RmJyLUYjNixGZnFGZm9GaW9GZm9GZXBGZm9GX3JGZm9GW3FGOUZecS1GIzYsRlNGZm9GaW9GZm9GZXBGZm9GX3JGZm9GaHFGOUZecS1GIzYmLUYsNiVRI2Y1RidGL0YyRmZvLUYsNiVRI2Y2RidGL0YyRjlGYnItRiM2JkZcdEZmb0Zpc0Y5RjlGYW9GZG9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNzA3JDckIiIiIiIjKigtSSRjb3NHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0kiYUdGJEYxLUkkc2luR0Y2NiNJImJHRiRGMUkidEdGJEYxNyQ3JEYxIiIkKigtRjxGOUYxRjtGMUY/RjE3JDckRjEiIiUqJi1GNUY9RjFGP0YxNyQ3JEYyRjEsJEYzISIiNyQ3JEYyRkIsJEZIRk03JDckRjJGR0ZDNyQ3JEZCRjEsJEZDRk03JDckRkJGMkZINyQ3JEZCRkdGTDckNyRGR0YxRlA3JDckRkdGMkZVNyQ3JEZHRkJGMzckNyQiIiYiIidGMTckNyRGXW9GXG9GTQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L272" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L273" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUTRDb3ZhcmlhbnREZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSJ3RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmbmFibGFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUTRDb3ZhcmlhbnREZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSJ3RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmbmFibGFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L274" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L275" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNjAtRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNiktRiw2JVEnZXZhbERHRidGL0YyLUZTNiQtRiM2Ji1GLDYlUStOYWJsYU9tZWdhRidGL0YyLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOUZlcUY5RjlGZnAtRiw2JVEidEYnRi9GMi1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RmZwLUklbXN1cEdGJDYlLUYsNiVRInJGJ0YvRjItRiM2JS1GXnI2JFEiMkYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGYHItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicC1GYnI2JS1GLDYlUScmIzk0NTtGJy9GMEY9RjlGZ3JGXHNGanFGXXJGZXFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZlcUY5RjktRjY2LVEiO0YnRjlGO0ZpcEZARkJGREZGRkhGanBGTUZlcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNjAtRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNiktRiw2JVEnZXZhbERHRidGL0YyLUZTNiQtRiM2Ji1GLDYlUStOYWJsYU9tZWdhRidGL0YyLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOUZlcUY5RjlGZnAtRiw2JVEidEYnRi9GMi1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RmZwLUklbXN1cEdGJDYlLUYsNiVRInJGJ0YvRjItRiM2JS1GXnI2JFEiMkYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGYHItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicC1GYnI2JS1GLDYlUScmIzk0NTtGJy9GMEY9RjlGZ3JGXHNGanFGXXJGZXFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZlcUY5RjktRjY2LVEiO0YnRjlGO0ZpcEZARkJGREZGRkhGanBGTUZlcUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYsLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2KC1GLDYlUSJhRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRiw2JVEnJiM5NDU7RicvRjBGPUY5RmVuLUYjNiYtRiw2JVEidEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvLUYsNiVRJyYjOTQ5O0YnRl5wRjlGOUZcb0Zfb0Y5RmFvLUYjNigtRiw2JVEiYkYnRi9GMkZlbi1GIzYoLUkmbWZyYWNHRiQ2KC1GaW42JFEiMUYnRjktRmluNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZ3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3IvJSliZXZlbGxlZEdGPUZkcC1GLDYlUScmIzk2MDtGJ0ZecEY5RlxvRl9vRjlGXG9GX29GOUZhby1GIzYoRmhwRmVuRmhwRlxvRl9vRjlGYW8tRiM2KC1GLDYlUSJyRidGL0YyRmVuRltzRlxvRl9vRjlGYW8tRiM2KEZhcEZlbkZhcEZcb0Zfb0Y5RlxvRl9vRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGYW8tRlI2Ji1GIzYwRlZGYW8tRiM2KEZbcEZlbi1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZidEZfcEZcb0Zfb0Y5RlxvRl9vRjlGYW8tRiM2KEZdcUZlbi1GIzYnRl50RmBxRlxvRl9vRjlGXG9GX29GOUZhb0ZnckZhb0ZpckZhb0Zec0Zcb0Zfb0Y5RjlGYHNGY3NGYW8tRlI2Ji1GIzYwLUYjNihGWEZlbkZkckZcb0Zfb0Y5RmFvRmpzRmFvRltxRmFvRmdyRmFvRmlyRmFvRl5zRlxvRl9vRjlGOUZgc0Zjc0Zhby1GUjYmLUYjNjBGXHVGYW9GaW9GYW9GZHRGYW9GZ3JGYW9GaXJGYW9GXnNGXG9GX29GOUY5RmBzRmNzRlxvRl9vRjlGXG9GX29GOQ==">NiY8KC9JImFHNiIiIiEvSSZhbHBoYUdGJiomSSJ0R0YmIiIiSShlcHNpbG9uR0YmRiwvSSJiR0YmLCQqJiNGLCIiI0YsSSNQaUclKnByb3RlY3RlZEdGLEYsL0YtRi0vSSJyR0YmRjgvRitGKzwoRiQvRiksJEYqISIiL0YvLCRGMUY9RjZGN0Y5PCgvRiVGNEY7Ri5GNkY3Rjk8KEZBRihGPkY2RjdGOQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1715" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElbm9wc0YnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZpbjYmLUYjNiUtRlE2JVEkc2x2RidGVEZWLyUrZXhlY3V0YWJsZUdGOUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmRvRk5GTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSZwcmludEYnRlRGVi1GaW42JC1GIzYmLUZRNiVRK0RHc2ltcGxpZnlGJ0ZURlYtRmluNiQtRiM2Ji1GUTYlUSVzdWJzRidGVEZWLUZpbjYkLUYjNihGYW8tRmluNiYtRiM2JUZQRmRvRk5GTi9GZ29RIltGJy9Gam9RIl1GJy1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictRlE2JVEjTkpGJ0ZURlZGZG9GTkZORmRvRk5GTkZkb0ZORk5GSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRmRvRk4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElbm9wc0YnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZpbjYmLUYjNiUtRlE2JVEkc2x2RidGVEZWLyUrZXhlY3V0YWJsZUdGOUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmRvRk5GTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSZwcmludEYnRlRGVi1GaW42JC1GIzYmLUZRNiVRK0RHc2ltcGxpZnlGJ0ZURlYtRmluNiQtRiM2Ji1GUTYlUSVzdWJzRidGVEZWLUZpbjYkLUYjNihGYW8tRmluNiYtRiM2JUZQRmRvRk5GTi9GZ29RIltGJy9Gam9RIl1GJy1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRictRlE2JVEjTkpGJ0ZURlZGZG9GTkZORmRvRk5GTkZkb0ZORk5GSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRmRvRk4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDclUShjb25fYmFzRiRRKGNvdl9iYXNGJEYtNyI3IzckNyUiIiJGMkYyIiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDclUShjb25fYmFzRiRRKGNvdl9iYXNGJEYtNyI3IzckNyUiIiJGMkYyIiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDclUShjb25fYmFzRiRRKGNvdl9iYXNGJEYtNyI3IzckNyUiIiJGMkYyIiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNlMUYnRi9GMkY1LUYsNiVRI2YxRidGL0YyRjVGUkY5">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDclUShjb25fYmFzRiRRKGNvdl9iYXNGJEYtNyI3IzckNyUiIiJGMkYyIiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1721" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Thus these solutions all imply NJ=0 and so must be discarded.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1720" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L79" drawlabel="true">
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A1.4</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L242" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L243" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Z3QtRlA2Ji1GIzYmLUYsNiVRJExBaUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJExBakYnRmVuRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEiKkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZicC1GLDYlUSRMQWtGJ0ZlbkY5RmZuLUZQNiYtRiM2JkZYRmZuRmRwRjlGOUZhb0Zkb0Znby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3FGam9GXnBGXm9GZm4tRlA2Ji1GIzYmRl5vRmZuRmRwRjlGOUZhb0Zkb0Znb0Zqb0ZecEZYRmZuLUZQNiYtRiM2JkZYRmZuLUYsNiVRI2VlRidGZW5GOUY5RjlGYW9GZG9GZ28tRiw2JVEjaWlGJ0ZlbkY5RmZuLUZQNiYtRiM2JkZYRmZuRlxyRjlGOUZhb0Zkb0Znb0ZbcUZpcUZmbi1GUDYmLUYjNiZGWEZmbi1GLDYlUSNqakYnRmVuRjlGOUY5RmFvRmRvRmdvLUYsNiVRI2trRidGZW5GOUZmbi1GUDYmLUYjNiZGWEZmbkZqckY5RjlGYW9GZG9GZ29GW3FGZ3JGZm4tRlA2Ji1GIzYmRl5vRmZuRmlxRjlGOUZhb0Zkb0Znb0ZnckZmbi1GUDYmLUYjNiZGXm9GZm5GXHJGOUY5RmFvRmRvRmdvRltxRmpyRmZuLUZQNiYtRiM2JkZeb0ZmbkZnckY5RjlGYW9GZG9GZ29GW3FGaXFGZm4tRlA2Ji1GIzYmRl5vRmZuRmpyRjlGOUZhb0Zkb0Znb0ZcckZmbi1GUDYmLUYjNiZGZHBGZm5GaXFGOUY5RmFvRmRvRmdvRmpyRmZuLUZQNiYtRiM2JkZkcEZmbkZcckY5RjlGYW9GZG9GZ29GZ3JGZm4tRlA2Ji1GIzYmRmRwRmZuRmdyRjlGOUZhb0Zkb0Znb0ZbcUZcckZmbi1GUDYmLUYjNiZGZHBGZm5GanJGOUY5RmFvRmRvRmdvRltxRmlxRmZuLUZQNiYtRiM2JkZpcUZmbkZcckY5RjlGYW9GZG9GZ29GW3EtRiw2JVEiZUYnRmVuRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZecUZgcS1GLDYlUS0mdmFyZXBzaWxvbjtGJ0ZlbkY5Rl5wRlhGZm4tRlA2Ji1GIzYmRmlxRmZuRmdyRjlGOUZhb0Zkb0Znb0ZbdkZecEZeb0Zmbi1GUDYmLUYjNiZGaXFGZm5GanJGOUY5RmFvRmRvRmdvRlt2Rl5wRmRwRmZuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGam4vRk5GW28tRlA2Ji1GIzYmRlxyRmZuRmdyRjlGOUZhb0Zkb0Znb0ZbdkZecEZkcEZmbkZmdi1GUDYmLUYjNiZGXHJGZm5GanJGOUY5RmFvRmRvRmdvRltxRlt2Rl5wRl5vRmZuRmZ2LUZQNiYtRiM2JkZnckZmbkZqckY5RjlGYW9GZG9GZ29GZXVGaHVGW3ZGXnBGWEZmbi1GUDYmLUYjNiZGaXFGZm5GZXVGOUY5RmFvRmRvRmdvLUZbcDYkUSIzRidGOUZmdkZbdkZecEZcckZmbkZmdi1GUDYmLUYjNiZGXHJGZm5GZXVGOUY5RmFvRmRvRmdvRltxRmp3RmZ2Rlt2Rl5wRmlxRmZuRmZ2LUZQNiYtRiM2JkZnckZmbkZldUY5RjlGYW9GZG9GZ29GW3FGandGZnZGW3ZGXnBGanJGZm5GZnYtRlA2Ji1GIzYmRmpyRmZuRmV1RjlGOUZhb0Zkb0Znb0Zqd0ZmdkZbdkZecEZnckY5RjlGYW9GZG9GZm4tRlA2Ji1GIzY0RlhGZm5GXm9GZm5GZHBGZm5GaXFGZm5GXHJGZm5GZ3JGZm5GanJGZm5GZXVGZm4tRiw2JVEjaWVGJ0ZlbkY5RjlGOUZhb0Zkby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIio9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNz03JDclIiIiIiIjIiIkRjQ3JDclRjNGNUY0ISIjNyQ3JUY0RjVGM0Y0NyQ3JUYzIiIlIiImRjM3JDclRjNGPkY9ISIiNyQ3JUYzIiInIiIoRjM3JDclRjNGRUZERkE3JDclRjRGPUZERjM3JDclRjRGPkZFRkE3JDclRjRGREY9RkE3JDclRjRGRUY+RjM3JDclRjVGPUZFRjM3JDclRjVGPkZERjM3JDclRjVGREY+RkE3JDclRjVGRUY9RkE3JDclRj1GPkYzSShlcHNpbG9uR0YkNyQ3JUY9Rj4iIilGQTckNyVGPUZERjRGWjckNyVGPUZFRjVGWjckNyVGPkZERjVGWjckNyVGPkZFRjQsJEZaRkE3JDclRkRGRUYzRlo3JDclRkRGRUZnbkYzNyQ3JUY9RmduRj4sJComRjVGM0ZaRjNGMzckNyVGPkZnbkY9LCRGaG9GQTckNyVGREZnbkZFRltwNyQ3JUZFRmduRkRGZ28=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L241" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L257" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRJ0phY29iaUYnRjovJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGRC1JI21vR0YkNi1RIjtGJ0ZELyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGQUZE">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUXVlcnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRJ0phY29iaUYnRjovJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGRC1JI21vR0YkNi1RIjtGJ0ZELyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGQUZE</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L244" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSV0ZW1wRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2PC1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEidEYnRldGWUZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9wRmJvLUYsNiVRI2YyRidGV0ZZRmJvRmVvRmhvRmJvRmFwRmJvRltwRmJvLUYsNiVRI2YzRidGV0ZZRmJvRmVvRmhvRmJvRmRwLyUrZXhlY3V0YWJsZUdGMUYyRjJGW3AtRiw2JVEickYnRldGWUZlbi1GUDYkLUYjNkEtRiw2JVEjZjRGJ0ZXRllGYm9GZW9GaG9GYm9GYHFGYm9GW3AtRiw2JVEjZjVGJ0ZXRllGYm9GZW9GaG9GYm9GY3FGYm9GW3BGYm8tRiw2JVEjZjZGJ0ZXRllGYm9GZW9GaG9GYm9GZnFGW3AtRiw2JVEjZjdGJ0ZXRllGYm9GZW9GaG9GYm9GaXFGMkYyRltwRmhvRmVuLUZQNiQtRiM2Mi1GLDYlUSNmOEYnRldGWUZib0Zlb0Zob0Zib0ZgckZib0ZbcC1GLDYlUSNmOUYnRldGWUZib0Zlb0Zob0Zib0ZjckZib0YyRjJGZ3BGMkYyLUY2Ni1RIjtGJ0YyRjkvRjxGWEY9Rj9GQUZDRkVGaG5GSkZncEYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSV0ZW1wRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2PC1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEidEYnRldGWUZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9wRmJvLUYsNiVRI2YyRidGV0ZZRmJvRmVvRmhvRmJvRmFwRmJvRltwRmJvLUYsNiVRI2YzRidGV0ZZRmJvRmVvRmhvRmJvRmRwLyUrZXhlY3V0YWJsZUdGMUYyRjJGW3AtRiw2JVEickYnRldGWUZlbi1GUDYkLUYjNkEtRiw2JVEjZjRGJ0ZXRllGYm9GZW9GaG9GYm9GYHFGYm9GW3AtRiw2JVEjZjVGJ0ZXRllGYm9GZW9GaG9GYm9GY3FGYm9GW3BGYm8tRiw2JVEjZjZGJ0ZXRllGYm9GZW9GaG9GYm9GZnFGW3AtRiw2JVEjZjdGJ0ZXRllGYm9GZW9GaG9GYm9GaXFGMkYyRltwRmhvRmVuLUZQNiQtRiM2Mi1GLDYlUSNmOEYnRldGWUZib0Zlb0Zob0Zib0ZgckZib0ZbcC1GLDYlUSNmOUYnRldGWUZib0Zlb0Zob0Zib0ZjckZib0YyRjJGZ3BGMkYyLUY2Ni1RIjtGJ0YyRjkvRjxGWEY9Rj9GQUZDRkVGaG5GSkZncEYy</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2NC1GIzYmLUYjNiYtRiw2JVEldGVtcEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2YxRidGL0YyRjlGWEZobkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YyRidGL0YyRjlGWEZlb0Y5RltvLUYjNiYtRiM2JkZVRlgtRiw2JVEjZjNGJ0YvRjJGOUZYRlxwRjlGW28tRiM2Ji1GIzYmLUYsNiVRInJGJ0YvRjJGWC1GLDYlUSNmNEYnRi9GMkY5RlhGZnBGOUZbby1GIzYmLUYjNiZGY3BGWC1GLDYlUSNmNUYnRi9GMkY5RlhGXXFGOUZbby1GIzYmLUYjNiZGY3BGWC1GLDYlUSNmNkYnRi9GMkY5RlhGZHFGOUZbby1GIzYmLUYjNiZGY3BGWC1GLDYlUSNmN0YnRi9GMkY5RlhGW3JGOUZbby1GIzYmLUYjNiYtRiw2JVEidEYnRi9GMkZYLUYsNiVRI2Y4RidGL0YyRjlGWEZlckY5RltvLUYjNiYtRiM2JkZickZYLUYsNiVRI2Y5RidGL0YyRjlGWEZcc0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNys3JDckIiIiRjFJJXRlbXBHRiQ3JDckIiIjRjVGMjckNyQiIiRGOEYyNyQ3JCIiJUY7SSJyR0YkNyQ3JCIiJkY/Rjw3JDckIiInRkJGPDckNyQiIihGRUY8NyQ3JCIiKUZISSJ0R0YkNyQ3JCIiKkZMRkk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L245" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L246" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZURmVwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZURmVwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L247" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L248" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Pi1GIzYmLUYjNiYtRiM2KC1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GW28tSShtZmVuY2VkR0YkNiQtRiw2JVEiYUYnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqbkZcby1GIzYmLUYsNiVRJHNpbkYnRmZuRjlGZ24tRl5vNiQtRiw2JVEiYkYnRi9GMkY5RjlGY28tRiw2JVEickYnRi9GMkY5RmNvLUYsNiVRI2Y0RidGL0YyRjlGY28tRiw2JVEjZjVGJ0YvRjJGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXEtRiM2Ji1GIzYmLUYjNigtRiM2JkZob0ZnbkZdb0Y5RmNvRmZvRmNvRmBwRjlGY29GY3BGOUZjby1GLDYlUSNmNkYnRi9GMkY5RmlwLUYjNiYtRiM2Ji1GIzYmLUYjNiZGWUZnbkZbcEY5RmNvRmBwRjlGY29GY3BGOUZjby1GLDYlUSNmN0YnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXHFGXnEtRiM2Ji1GIzYmRlVGY29GZnBGOUZjb0ZjcEY5RmVyLUYjNiYtRiM2JkZeckZjb0ZmcEY5RmNvRmdxRjlGaXAtRiM2Ji1GIzYmRmNxRmNvRmZwRjlGY29GYnJGOUZlci1GIzYmLUYjNiZGY3FGY29GZ3FGOUZjb0ZjcEY5RmlwLUYjNiYtRiM2JkZeckZjb0ZncUY5RmNvRmZwRjlGZXItRiM2Ji1GIzYmRlVGY29GZ3FGOUZjb0ZickY5RmVyLUYjNiYtRiM2JkZeckZjb0ZickY5RmNvRmNwRjlGZXItRiM2Ji1GIzYmRmNxRmNvRmJyRjlGY29GZnBGOUZpcC1GIzYmLUYjNiZGVUZjb0ZickY5RmNvRmdxRjlGaXAtRiM2Ji1GIzYmLUYsNiVRInRGJ0YvRjJGY28tRiw2JVEjZjhGJ0YvRjJGOUZjby1GLDYlUSNmOUYnRi9GMkY5RmVyLUYjNiYtRiM2JkZgdUZjb0ZmdUY5RmNvRmN1RjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNzA3JDckIiIlIiImKigtSSRjb3NHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0kiYUdGJCIiIi1JJHNpbkdGNjYjSSJiR0YkRjtJInJHRiRGOzckNyRGMSIiJyooLUY9RjlGO0Y8RjtGQEY7NyQ3JEYxIiIoKiYtRjVGPkY7RkBGOzckNyRGMkYxLCRGMyEiIjckNyRGMkZDLCRGSUZONyQ3JEYyRkhGRDckNyRGQ0YxLCRGREZONyQ3JEZDRjJGSTckNyRGQ0ZIRk03JDckRkhGMUZRNyQ3JEZIRjJGVjckNyRGSEZDRjM3JDckIiIpIiIqSSJ0R0YkNyQ3JEZeb0ZdbywkRl9vRk4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L249" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L250" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L251" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L252" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GNjYmLUYjNiktRiw2JVEjb3BGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJ0RHaW5mb0YnRi9GMi1GNjYkLUYjNigtRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2Ji1GLDYlUStOYWJsYU9tZWdhRidGL0YyLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zobi8lKXN0cmV0Y2h5R0Zobi8lKnN5bW1ldHJpY0dGaG4vJShsYXJnZW9wR0Zobi8lLm1vdmFibGVsaW1pdHNHRmhuLyUnYWNjZW50R0Zobi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmdvLUYsNiVRL1NrZXdOYWJsYU9tZWdhRidGL0YyRlpGWi1GVzYtUSIsRidGWkZmbi9Gam5GMUZbb0Zdb0Zfb0Zhb0Zjby9GZm9RJjAuMGVtRicvRmlvUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0ZaRlpGWkZaRl1wLUYsNiVRInRGJ0YvRjItRlc2LVErJk5vdEVxdWFsO0YnRlpGZm5GaW5GW29GXW9GX29GYW9GY28vRmZvUSwwLjI3Nzc3NzhlbUYnL0Zpb0ZjcS1JI21uR0YkNiRRIjBGJ0ZaRlpGWi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGWkZaLUZXNi1RIjtGJ0ZaRmZuRmBwRltvRl1vRl9vRmFvRmNvRmFwRmRxLyUrZXhlY3V0YWJsZUdGaG5GWg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GNjYmLUYjNiktRiw2JVEjb3BGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJ0RHaW5mb0YnRi9GMi1GNjYkLUYjNigtRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2Ji1GLDYlUStOYWJsYU9tZWdhRidGL0YyLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zobi8lKXN0cmV0Y2h5R0Zobi8lKnN5bW1ldHJpY0dGaG4vJShsYXJnZW9wR0Zobi8lLm1vdmFibGVsaW1pdHNHRmhuLyUnYWNjZW50R0Zobi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmdvLUYsNiVRL1NrZXdOYWJsYU9tZWdhRidGL0YyRlpGWi1GVzYtUSIsRidGWkZmbi9Gam5GMUZbb0Zdb0Zfb0Zhb0Zjby9GZm9RJjAuMGVtRicvRmlvUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0ZaRlpGWkZaRl1wLUYsNiVRInRGJ0YvRjItRlc2LVErJk5vdEVxdWFsO0YnRlpGZm5GaW5GW29GXW9GX29GYW9GY28vRmZvUSwwLjI3Nzc3NzhlbUYnL0Zpb0ZjcS1JI21uR0YkNiRRIjBGJ0ZaRlpGWi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGWkZaLUZXNi1RIjtGJ0ZaRmZuRmBwRltvRl1vRl9vRmFvRmNvRmFwRmRxLyUrZXhlY3V0YWJsZUdGaG5GWg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L253" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">No solutions</Font></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L81" drawlabel="true">
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A3.1</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1650" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5LUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRmNvLyUqbGluZWJyZWFrR1ElYXV0b0YnRjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5LUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRmNvLyUqbGluZWJyZWFrR1ElYXV0b0YnRjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1646" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We take p=p1*i+p2*j (always possible by an endomorphism)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1647" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNRl9vRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNzM3JDclIiIiIiIjIiImSSNwMUdGJDckNyVGMyIiJEY1LCRJI3AyR0YkISIiNyQ3JUY0IiIlRjVGOjckNyVGOUY/RjVGNjckNyVGM0YrRjMsJComI0YzRjRGM0koZXBzaWxvbkdGJEYzRjM3JDclRjNGK0Y0KiZJIlJHRiRGM0Y2RjM3JDclRjNGK0Y5KiZGS0YzRjtGMzckNyVGNEYrRjMsJEZKRjw3JDclRjRGK0Y0RkQ3JDclRjRGK0Y/Rk43JDclRjlGK0YzRk43JDclRjlGK0Y5RkQ3JDclRjlGK0Y/RlE3JDclRj9GK0Y0Rk43JDclRj9GK0Y5Rko3JDclRj9GK0Y/RkQ3JDclRjVGK0Y1Rkc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1648" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUkjbXNHRiQ2I1EnSmFjb2JpRidGZnBGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZecEZpbkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUkjbXNHRiQ2I1EnSmFjb2JpRidGZnBGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZecEZpbkZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1652" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJiRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2QS1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEidEYnRldGWUZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9wLUYsNiVRI2YyRidGV0ZZRmJvRmVvRmhvRmJvRmFwRmJvLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRUZecEZgcEZiby1GLDYlUSNmM0YnRldGWUZib0Zlb0Zob0Zib0ZncC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRl5wRmBwLUYsNiVRI2Y0RidGV0ZZRmJvRmVvRmhvRmJvRl1xRjJGMkZbcC1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZXRllGYm9GZW9GaG9GYm9GZHFGYm9GW3AtRiw2JVEjZjZGJ0ZXRllGYm9GZW9GaG9GYm9GZ3FGYm9GMkYyLyUrZXhlY3V0YWJsZUdGMUYyRjItRjY2LVEiO0YnRjJGOS9GPEZYRj1GP0ZBRkNGRUZobkZKRmpxRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJiRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2QS1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEidEYnRldGWUZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9wLUYsNiVRI2YyRidGV0ZZRmJvRmVvRmhvRmJvRmFwRmJvLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRUZecEZgcEZiby1GLDYlUSNmM0YnRldGWUZib0Zlb0Zob0Zib0ZncC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRl5wRmBwLUYsNiVRI2Y0RidGV0ZZRmJvRmVvRmhvRmJvRl1xRjJGMkZbcC1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZXRllGYm9GZW9GaG9GYm9GZHFGYm9GW3AtRiw2JVEjZjZGJ0ZXRllGYm9GZW9GaG9GYm9GZ3FGYm9GMkYyLyUrZXhlY3V0YWJsZUdGMUYyRjItRjY2LVEiO0YnRjJGOS9GPEZYRj1GP0ZBRkNGRUZobkZKRmpxRjI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1GIzYmLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2YxRidGL0YyRjlGWEZobkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YyRidGL0YyRjlGWEZlb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXm9GYG8tRiM2Ji1GIzYmRlVGWC1GLDYlUSNmM0YnRi9GMkY5RlhGX3BGOUZoby1GIzYmLUYjNiZGVUZYLUYsNiVRI2Y0RidGL0YyRjlGWEZmcEY5RltvLUYjNiYtRiw2JVEjZjVGJ0YvRjJGWEZbcUY5RltvLUYjNiYtRiw2JVEjZjZGJ0YvRjJGWEZgcUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFJImJHRiQ3JDckIiIjRjVGMjckNyQiIiRGOCwkRjIhIiI3JDckIiIlRj1GOTckNyQiIiZGQEYxNyQ3JCIiJ0ZDRjE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1649" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We can always normalize by an endomorphism q=i on V. This is equivalent to {r=0,t=1} in the general parametrization of J below</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1651" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGZHBGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GaHBGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GaHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUSs0NDU0MDU0NDAyRidGXHRGX3RGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGZHBGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GaHBGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GaHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUSs0NDU0MDU0NDAyRidGXHRGX3RGOQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L294" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZURmVwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZURmVwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L295" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1GIzYmLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2YxRidGL0YyRjlGWC1GLDYlUSNmMkYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiM2Ji1GIzYmRlVGWEZbb0Y5RlhGaG5GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGYW9GY28tRiM2Ji1GIzYmRlVGWC1GLDYlUSNmM0YnRi9GMkY5RlgtRiw2JVEjZjRGJ0YvRjJGOUZeby1GIzYmLUYjNiZGVUZYRmJwRjlGWEZfcEY5RmhvLUYjNiYtRiw2JVEjZjVGJ0YvRjJGWC1GLDYlUSNmNkYnRi9GMkY5Rl5vLUYjNiZGXnFGWEZbcUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiIiIjSSJiR0YkNyQ3JEYyRjEsJEYzISIiNyQ3JCIiJCIiJUYzNyQ3JEY7RjpGNjckNyQiIiYiIidGMTckNyRGQUZARjc=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L315" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L316" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L317" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L318" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNigtSSNtaUdGJDYlUSJSRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRRjAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVEiYkYnRjRGN0Y6Rl1vRlRGV0Y+RlktRiw2KC1GMTYlUSNwMUYnRjRGN0Y6LUYsNiZGXW8tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTUZnbi9GU0Zobi1GMTYlUScmIzk0OTtGJy9GNUZCRj5GPkZURldGPkZZLUYsNigtRjE2JVEjcDJGJ0Y0RjdGOi1JI21uR0YkNiRRIjBGJ0Y+RlRGV0Y+RlktRiw2KEZbcEY6RltwRlRGV0Y+RlRGV0Y+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCcvSSJSRzYiRiQvSSJiR0YlRicvSSNwMUdGJSomRiciIiJJKGVwc2lsb25HRiVGKy9JI3AyR0YlIiIhL0YsRiw=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L296" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L297" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErREdzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRjY2JC1GIzYnLUY2NiYtRiM2MC1GIzYqLUYsNiVRIlJGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRltvRkcvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZSLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZOLUZLNi1RIixGJ0ZORlAvRlRGMUZVRldGWUZlbkZnbi9Gam5RJjAuMGVtRicvRl1vUSwwLjMzMzMzMzNlbUYnLUYjNiotRiw2JVEiYkYnRi9GMkZKRmJwRl5vRmFvRmNvRmVvRk5GaG8tRiM2Ki1GLDYlUS0mdmFyZXBzaWxvbjtGJy9GMEZSRk5GSkZncEZeb0Zhb0Zjb0Zlb0ZORmhvLUYjNiotRiw2JVEjcDFGJ0YvRjJGSi1GIzYqRmJwLUZLNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZORlBGU0ZVRldGWUZlbkZnbkZccC9GXW9GXXBGZ3BGXm9GYW9GY29GZW9GTkZeb0Zhb0Zjb0Zlb0ZORmhvLUYjNiotRiw2JVEjcDJGJ0YvRjJGSi1JI21uR0YkNiRRIjBGJ0ZORl5vRmFvRmNvRmVvRk5GXm9GYW9GY29GZW9GTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zoby1GLDYlUSNOSkYnRi9GMkZhb0ZORk5GYW9GTkZOLUZLNi1RIjtGJ0ZORlBGW3BGVUZXRllGZW5GZ25GXHBGXG9GYW9GTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErREdzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRjY2JC1GIzYnLUY2NiYtRiM2MC1GIzYqLUYsNiVRIlJGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRltvRkcvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZSLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZOLUZLNi1RIixGJ0ZORlAvRlRGMUZVRldGWUZlbkZnbi9Gam5RJjAuMGVtRicvRl1vUSwwLjMzMzMzMzNlbUYnLUYjNiotRiw2JVEiYkYnRi9GMkZKRmJwRl5vRmFvRmNvRmVvRk5GaG8tRiM2Ki1GLDYlUS0mdmFyZXBzaWxvbjtGJy9GMEZSRk5GSkZncEZeb0Zhb0Zjb0Zlb0ZORmhvLUYjNiotRiw2JVEjcDFGJ0YvRjJGSi1GIzYqRmJwLUZLNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZORlBGU0ZVRldGWUZlbkZnbkZccC9GXW9GXXBGZ3BGXm9GYW9GY29GZW9GTkZeb0Zhb0Zjb0Zlb0ZORmhvLUYjNiotRiw2JVEjcDJGJ0YvRjJGSi1JI21uR0YkNiRRIjBGJ0ZORl5vRmFvRmNvRmVvRk5GXm9GYW9GY29GZW9GTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zoby1GLDYlUSNOSkYnRi9GMkZhb0ZORk5GYW9GTkZOLUZLNi1RIjtGJ0ZORlBGW3BGVUZXRllGZW5GZ25GXHBGXG9GYW9GTg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtRiM2Ji1JI21pR0YkNiVRIjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtRjA2JVEjZTFGJ0YzRjZGPUY5LUYwNiVRI2YxRidGM0Y2Rj1GOUZWRj0=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDclUShjb25fYmFzRiRRKGNvdl9iYXNGJEYtNyI3IzckNyUiIiJGMkYyIiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L298" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Not SNPK because NJ is zero.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L311" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L258" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A3.2</Text-field></Title>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8">r\342\211\2400</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1664" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="restart:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">QyxJKHJlc3RhcnRHJSpwcm90ZWN0ZWRHISIiLUkld2l0aEc2JEYkSShfc3lzbGliRzYiNiNJNURpZmZlcmVudGlhbEdlb21ldHJ5R0YpRiUtRic2I0ksTGllQWxnZWJyYXNHRipGJS1GJzYjSSdUZW5zb3JHRipGJS1GJzYjSSZUb29sc0dGKkYl</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1659" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">We normalize <Font bold="true">p</Font><Font italic="true">=t</Font></Font><Equation executable="false" style="2D Math" input-equation="" display="LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2MFEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHUSV0cnVlRicvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZJ">LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2MFEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHUSV0cnVlRicvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZJ</Equation><Font italic="true" foreground="[255,0,255]">(ii+jj), </Font><Font foreground="[255,0,255]">r<Font italic="true">=r/t, u=</Font></Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZXLUkjbW9HRiQ2LlEqJnVtaW51czA7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1JJm1mcmFjR0YkNiktSSNtaUdGJDYoUS0mdmFyZXBzaWxvbjtGJy8lJ2l0YWxpY0dGN0YvLyUrZXhlY3V0YWJsZUdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGMi1GIzYnLUkjbW5HRiQ2J1EiMkYnRi9GUkZVRjJGL0ZSRlVGMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXW8vJSliZXZlbGxlZEdGN0YvLUYsNjBRJyZzZG90O0YnRi9GUkZVRjJGNUY4RjpGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSEZmby1GTTYoUSNra0YnL0ZRRlRGL0ZSRlUvRjNRJ2l0YWxpY0YnLUYsNjBRIitGJ0YvRlJGVUYyRjVGOEY6RjxGPkZARkJGREZHLUZNNihRJyYjOTU1O0YnRlBGL0ZSRlVGMkZiby1JKG1mZW5jZWRHRiQ2Jy1GIzYpLUZNNihRI2lpRidGW3BGL0ZSRlVGXHBGXnAtRk02KFEjampGJ0ZbcEYvRlJGVUZccEYvRlJGVUYyRi9GUkZVRjItRiw2MFEiLkYnRi9GUkZVRjJGNUY4RjpGPEY+RkBGQkZlb0Znby1GLDYwUSJ+RidGL0ZSRlVGMkY1RjhGOkY8Rj5GQEZCRmVvRmdvLUZNNihRJVRoaXNGJ0ZQRi9GUkZVRjJGYnEtRk02KFEjd2VGJ0ZQRi9GUkZVRjJGYnEtRk02KFEkY2FuRidGUEYvRlJGVUYyRmJxLUYsNjFRI2RvRicvJSVib2xkR0Y3Ri9GUkZVRjJGNUY4RjpGPEY+RkBGQkZlb0Znb0ZicS1GTTYoUSZ1c2luZ0YnRlBGL0ZSRlVGMkZicS1GTTYoUSR0aGVGJ0ZQRi9GUkZVRjJGYnEtRk02KFEtZW5kb21vcnBoaXNtRidGUEYvRlJGVUYyRmJxLUZNNihRKGZyZWVkb21GJ0ZQRi9GUkZVRjItRiw2MFEiLEYnRi9GUkZVRjJGNS9GOUZURjpGPEY+RkBGQkZlby9GSFEsMC4zMzMzMzMzZW1GJ0ZicS1GLDYxUSRhbmRGJ0ZhckYvRlJGVUYyRjVGOEY6RjxGPkZARkJGZW9GZ29GYnEtRk02KFEsZnVydGhlcm1vcmVGJ0ZQRi9GUkZVRjJGYnFGaHFGYnFGW3JGYnEtRk02KFEkZml4RidGUEYvRlJGVUYyRmJxLUZNNihRInFGJ0ZbcEYvRlJGVUZccC1GLDYwUSI9RidGL0ZSRlVGMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRmV0LUZNNihRImlGJ0ZbcEYvRlJGVUZccEZicS1GLDYxUSNieUYnRmFyRi9GUkZVRjJGNUY4RjpGPEY+RkBGQkZlb0Znb0ZicUZmckZicS1GTTYoUSVzYW1lRidGUEYvRlJGVUYyRmJxLUZNNihRJmVuZG9tRidGUEYvRlJGVUYyRl9xRi9GUkZVRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZXLUkjbW9HRiQ2LlEqJnVtaW51czA7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1JJm1mcmFjR0YkNiktSSNtaUdGJDYoUS0mdmFyZXBzaWxvbjtGJy8lJ2l0YWxpY0dGN0YvLyUrZXhlY3V0YWJsZUdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGMi1GIzYnLUkjbW5HRiQ2J1EiMkYnRi9GUkZVRjJGL0ZSRlVGMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXW8vJSliZXZlbGxlZEdGN0YvLUYsNjBRJyZzZG90O0YnRi9GUkZVRjJGNUY4RjpGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSEZmby1GTTYoUSNra0YnL0ZRRlRGL0ZSRlUvRjNRJ2l0YWxpY0YnLUYsNjBRIitGJ0YvRlJGVUYyRjVGOEY6RjxGPkZARkJGREZHLUZNNihRJyYjOTU1O0YnRlBGL0ZSRlVGMkZiby1JKG1mZW5jZWRHRiQ2Jy1GIzYpLUZNNihRI2lpRidGW3BGL0ZSRlVGXHBGXnAtRk02KFEjampGJ0ZbcEYvRlJGVUZccEYvRlJGVUYyRi9GUkZVRjItRiw2MFEiLkYnRi9GUkZVRjJGNUY4RjpGPEY+RkBGQkZlb0Znby1GLDYwUSJ+RidGL0ZSRlVGMkY1RjhGOkY8Rj5GQEZCRmVvRmdvLUZNNihRJVRoaXNGJ0ZQRi9GUkZVRjJGYnEtRk02KFEjd2VGJ0ZQRi9GUkZVRjJGYnEtRk02KFEkY2FuRidGUEYvRlJGVUYyRmJxLUYsNjFRI2RvRicvJSVib2xkR0Y3Ri9GUkZVRjJGNUY4RjpGPEY+RkBGQkZlb0Znb0ZicS1GTTYoUSZ1c2luZ0YnRlBGL0ZSRlVGMkZicS1GTTYoUSR0aGVGJ0ZQRi9GUkZVRjJGYnEtRk02KFEtZW5kb21vcnBoaXNtRidGUEYvRlJGVUYyRmJxLUZNNihRKGZyZWVkb21GJ0ZQRi9GUkZVRjItRiw2MFEiLEYnRi9GUkZVRjJGNS9GOUZURjpGPEY+RkBGQkZlby9GSFEsMC4zMzMzMzMzZW1GJ0ZicS1GLDYxUSRhbmRGJ0ZhckYvRlJGVUYyRjVGOEY6RjxGPkZARkJGZW9GZ29GYnEtRk02KFEsZnVydGhlcm1vcmVGJ0ZQRi9GUkZVRjJGYnFGaHFGYnFGW3JGYnEtRk02KFEkZml4RidGUEYvRlJGVUYyRmJxLUZNNihRInFGJ0ZbcEYvRlJGVUZccC1GLDYwUSI9RidGL0ZSRlVGMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRmV0LUZNNihRImlGJ0ZbcEYvRlJGVUZccEZicS1GLDYxUSNieUYnRmFyRi9GUkZVRjJGNUY4RjpGPEY+RkBGQkZlb0Znb0ZicUZmckZicS1GTTYoUSVzYW1lRidGUEYvRlJGVUYyRmJxLUZNNihRJmVuZG9tRidGUEYvRlJGVUYyRl9xRi9GUkZVRjI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1663" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="StructureEquations := [[ee, ii] = t*e, [ee, jj] = -t*e, [ii, kk] = -t*e, [jj, kk] = t*e, [ee, e] = r*(ii+jj), [ii, e] = -r*(ee-kk), [jj, e] = r*(ee-kk), [kk, e] = r*(ii+jj), [ee, ie] = epsilon*ee+lambda*(ii+jj)-(1/2)*epsilon*kk, [ii, ie] = epsilon*ii-lambda*(ee-kk)+(1/2)*epsilon*jj, [jj, ie] = epsilon*jj+lambda*(ee-kk)+(1/2)*epsilon*ii, [kk, ie] = epsilon*kk+lambda*(ii+jj)-(1/2)*epsilon*ee, [e, ie] = epsilon*e], [ee, ii, jj, kk, e, ie]:" display="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">QyY+STNTdHJ1Y3R1cmVFcXVhdGlvbnNHNiI2JDcvLzckSSNlZUdGJUkjaWlHRiUqJkkidEdGJSIiIkkiZUdGJUYuLzckRipJI2pqR0YlLCRGLCEiIi83JEYrSSNra0dGJUYzLzckRjJGN0YsLzckRipGLyomSSJyR0YlRi4sJkYrRi5GMkYuRi4vNyRGK0YvLCQqJkY9Ri4sJkYqRi5GN0Y0Ri5GNC83JEYyRi9GQi83JEY3Ri9GPC83JEYqSSNpZUdGJSwoKiZJKGVwc2lsb25HRiVGLkYqRi5GLiomSSdsYW1iZGFHRiVGLkY+Ri5GLiomRk1GLkY3Ri4jRjQiIiMvNyRGK0ZKLCgqJkZNRi5GK0YuRi4qJkZPRi5GQ0YuRjQqJkZNRi5GMkYuI0YuRlIvNyRGMkZKLChGWEYuRldGLkZWRlkvNyRGN0ZKLChGUEYuRk5GLkZMRlEvNyRGL0ZKKiZGTUYuRi9GLjcoRipGK0YyRjdGL0ZKRjQ+SSJMR0YlLUkvTGllQWxnZWJyYURhdGFHRiU2JEYkSSNWQ0dGJUYu</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNz83JDclIiIiIiIjIiImSSJ0R0YkNyQ3JUYzIiIkRjUsJEY2ISIiNyQ3JUY0IiIlRjVGOjckNyVGOUY+RjVGNjckNyVGM0Y1RjRJInJHRiQ3JDclRjNGNUY5RkM3JDclRjRGNUYzLCRGQ0Y7NyQ3JUY0RjVGPkZDNyQ3JUY5RjVGM0ZDNyQ3JUY5RjVGPkZINyQ3JUY+RjVGNEZDNyQ3JUY+RjVGOUZDNyQ3JUYzRitGM0koZXBzaWxvbkdGJDckNyVGM0YrRjRJJ2xhbWJkYUdGJDckNyVGM0YrRjlGWDckNyVGM0YrRj4sJEZVI0Y7RjQ3JDclRjRGK0YzLCRGWEY7NyQ3JUY0RitGNEZVNyQ3JUY0RitGOSwkRlUjRjNGNDckNyVGNEYrRj5GWDckNyVGOUYrRjNGWDckNyVGOUYrRjRGYG83JDclRjlGK0Y5RlU3JDclRjlGK0Y+RltvNyQ3JUY+RitGM0ZnbjckNyVGPkYrRjRGWDckNyVGPkYrRjlGWDckNyVGPkYrRj5GVTckNyVGNUYrRjVGVQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1665" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(L, [e], [f]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUkjbXNHRiQ2I1EnSmFjb2JpRidGZnBGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZecEZpbkZB">QyYtSShER3NldHVwRzYiNiVJIkxHRiU3I0kiZUdGJTcjSSJmR0YlISIiLUkmUXVlcnlHRiU2I1EnSmFjb2JpRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1678" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="g := evalDG(b*(`&amp;t`(f1, f1)+`&amp;t`(f2, f2)-`&amp;t`(f3, f3)-`&amp;t`(f4, f4))+`&amp;t`(f5, f5)+`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJiRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2QS1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEidEYnRldGWUZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9wLUYsNiVRI2YyRidGV0ZZRmJvRmVvRmhvRmJvRmFwRmJvLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRUZecEZgcEZiby1GLDYlUSNmM0YnRldGWUZib0Zlb0Zob0Zib0ZncC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRl5wRmBwLUYsNiVRI2Y0RidGV0ZZRmJvRmVvRmhvRmJvRl1xRjJGMkZbcC1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZXRllGYm9GZW9GaG9GYm9GZHFGYm9GW3AtRiw2JVEjZjZGJ0ZXRllGYm9GZW9GaG9GYm9GZ3FGYm9GMkYyLyUrZXhlY3V0YWJsZUdGMUYyRjItRjY2LVEiO0YnRjJGOS9GPEZYRj1GP0ZBRkNGRUZobkZKRmpxRjI=">QyQ+SSJnRzYiLUknZXZhbERHR0YlNiMsKComSSJiR0YlIiIiLCotSSMmdEdGJTYkSSNmMUclKnByb3RlY3RlZEdGMUYsLUYvNiRJI2YyR0YyRjVGLC1GLzYkSSNmM0dGMkY4ISIiLUYvNiRJI2Y0R0YyRjxGOUYsRiwtRi82JEkjZjVHRjJGP0YsLUYvNiRJI2Y2R0YyRkJGLEYs</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFJImJHRiQ3JDckIiIjRjVGMjckNyQiIiRGOCwkRjIhIiI3JDckIiIlRj1GOTckNyQiIiZGQEYxNyQ3JCIiJ0ZDRjE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1738" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J0 := Matrix([[0, -1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, 0]])" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYlLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZVNiYtRiM2MS1GVTYmLUYjNjEtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcC1GXG82JFEiMUYnRjlGX28tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkb0Zbb0Zfb0ZgcEZbb0Zfb0Zbb0Zfb0Zbb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX29GYHAtRlU2Ji1GIzYyRl1wRl9vRmBwRltvRl9vRmBwRmBwRltvRl9vRmBwRltvRl9vRltvRl9vRltvRjlGOUZkcEZncEZfb0ZgcC1GVTYmLUYjNjJGW29GX29GYHBGW29GX29GYHBGW29GX29GYHBGYHBGXXBGX29GW29GX29GW29GOUY5RmRwRmdwRl9vRmBwLUZVNiYtRiM2MkZbb0Zfb0ZgcEZbb0Zfb0ZgcEZnb0ZdcEZfb0ZgcEZbb0Zfb0Zbb0Zfb0Zbb0Y5RjlGZHBGZ3BGX28tRlU2Ji1GIzYvRltvRl9vRltvRl9vRltvRl9vRltvRl9vRltvRl9vRmdvRl1wRjlGOUZkcEZncEZfby1GVTYmLUYjNi5GW29GX29GW29GX29GW29GX29GW29GX29GXXBGX29GW29GOUY5RmRwRmdwRjlGOUZkcEZncEY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==">PkkjSjBHNiItSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2IzcoNygiIiEhIiJGLUYtRi1GLTcoIiIiRi1GLUYtRi1GLTcoRi1GLUYtRjBGLUYtNyhGLUYtRi5GLUYtRi03KEYtRi1GLUYtRi1GLjcoRi1GLUYtRi1GMEYt</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGZHBGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GaHBGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GaHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUSs0NDUyOTk1ODQyRidGXHRGX3RGOQ==">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciK1VlKkhYJQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1660" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J := Transformation(VC, VC, J0); -1; Jtensor := convert(J0, DGtensor, [[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]); -1; ContractIndices(Jtensor, Jtensor, [[2, 1]])" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRmVuLUYsNiVRI0owRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShKdGVuc29yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GNUZmby1GLDYlUShjb252ZXJ0RidGL0YyLUZTNiQtRiM2KEZdb0Zlbi1GLDYlUSlER3RlbnNvckYnRi9GMkZlbi1GUzYmLUYjNiYtRlM2Ji1GIzYoLUYsNiNRIUYnLUkjbXNHRiQ2I1EoY29uX2Jhc0YnRmVuLUZgcTYjUShjb3ZfYmFzRidGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLUZTNiYtRiM2JEZccUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUZgby1GIzYlLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNihGY29GZW5GY29GZW4tRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5RmVuLUZiczYkUSIxRidGOUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUY5RlxxLyUrZXhlY3V0YWJsZUdGPUY5">Qyc+SSJKRzYiLUkvVHJhbnNmb3JtYXRpb25HRiU2JUkjVkNHRiVGKUkjSjBHRiUhIiI+SShKdGVuc29yR0YlLUkoY29udmVydEclKnByb3RlY3RlZEc2JUYqSSlER3RlbnNvckdGJTckNyRRKGNvbl9iYXNGJVEoY292X2Jhc0YlNyJGKy1JMENvbnRyYWN0SW5kaWNlc0dGJTYlRi1GLTcjNyQiIiMiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiUtSSVtcm93R0YkNi8tSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GLDYmLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRi82LVExJkludmlzaWJsZVRpbWVzO0YnRjJGNUY4RjpGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSEZYLUZMNiVRI2YxRidGT0ZSRjItRi82LVEoJm1pbnVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctRiw2Ji1GTDYlUSNlMkYnRk9GUkZULUZMNiVRI2YyRidGT0ZSRjJGZ24tRiw2Ji1GTDYlUSNlM0YnRk9GUkZULUZMNiVRI2YzRidGT0ZSRjJGZ24tRiw2Ji1GTDYlUSNlNEYnRk9GUkZULUZMNiVRI2Y0RidGT0ZSRjJGZ24tRiw2Ji1GTDYlUSNlNUYnRk9GUkZULUZMNiVRI2Y1RidGT0ZSRjJGZ24tRiw2Ji1GTDYlUSNlNkYnRk9GUkZULUZMNiVRI2Y2RidGT0ZSRjJGMi1GLDYmLUZMNiVRJF9ER0YnRk9GUi1GLzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjVGOEY6RjxGPkZARkJGV0ZZLUkobWZlbmNlZEdGJDYkLUZbcjYmLUYsNigtRltyNiYtRiw2Ki1JI21zR0YkNiNRJ3RlbnNvckYnLUYvNi1RIixGJ0YyRjUvRjlGUUY6RjxGPkZARkJGVy9GSFEsMC4zMzMzMzMzZW1GJy1GTDYlUSNWQ0YnRk9GUkZpci1GW3I2Ji1GLDYoLUZbcjYmLUYsNigtRmZyNiNRKGNvbl9iYXNGJ0Zpci1GZnI2I1EoY292X2Jhc0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXItRltyNiVGMkZldEZodEZgdEZjdEYyRjJGZXRGaHRGYHRGY3RGMkYyRmV0Rmh0RmlyLUZbcjYmLUYsNjAtRltyNiYtRiw2KC1GW3I2Ji1GLDYoLUkjbW5HRiQ2JFEiMUYnRjJGaXJGaXVGYHRGY3RGMkYyRmV0Rmh0RmlyLUZqdTYkUSsmdW1pbnVzMDsxRidGMkZgdEZjdEYyRjJGZXRGaHRGaXItRltyNiYtRiw2KC1GW3I2Ji1GLDYoLUZqdTYkUSIyRidGMkZpckZodkZgdEZjdEYyRjJGZXRGaHRGaXJGXXZGYHRGY3RGMkYyRmV0Rmh0RmlyLUZbcjYmLUYsNigtRltyNiYtRiw2KC1GanU2JFEiM0YnRjJGaXJGY3dGYHRGY3RGMkYyRmV0Rmh0RmlyRl12RmB0RmN0RjJGMkZldEZodEZpci1GW3I2Ji1GLDYoLUZbcjYmLUYsNigtRmp1NiRRIjRGJ0YyRmlyRl54RmB0RmN0RjJGMkZldEZodEZpckZddkZgdEZjdEYyRjJGZXRGaHRGaXItRltyNiYtRiw2KC1GW3I2Ji1GLDYoLUZqdTYkUSI1RidGMkZpckZpeEZgdEZjdEYyRjJGZXRGaHRGaXJGXXZGYHRGY3RGMkYyRmV0Rmh0RmlyLUZbcjYmLUYsNigtRltyNiYtRiw2KC1GanU2JFEiNkYnRjJGaXJGZHlGYHRGY3RGMkYyRmV0Rmh0RmlyRl12RmB0RmN0RjJGMkZldEZodEZgdEZjdEYyRjJGZXRGaHRGYHRGY3RGMkYyRmV0Rmh0RjJGMkZicQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb25fYmFzRiRRKGNvdl9iYXNGJDciNyg3JDckIiIiRjIhIiI3JDckIiIjRjZGMzckNyQiIiRGOUYzNyQ3JCIiJUY8RjM3JDckIiImRj9GMzckNyQiIidGQkYz</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1724" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="NJ := TensorBrackets(Jtensor, Jtensor, &quot;Frolicher-Nijenhuis&quot;):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9UZW5zb3JCcmFja2V0c0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRKEp0ZW5zb3JGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRlotSSNtc0dGJDYjUTRGcm9saWNoZXItTmlqZW5odWlzRictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">QyQ+SSNOSkc2Ii1JL1RlbnNvckJyYWNrZXRzR0YlNiVJKEp0ZW5zb3JHRiVGKVE0RnJvbGljaGVyLU5pamVuaHVpc0YlISIi</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1674" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega := convert(ContractIndices(Jtensor, g, [[1, 1]]), DGform);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKGNvbnZlcnRGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRk9GUS1GVDYkLUYjNigtRiw2JVEoSnRlbnNvckYnRk9GUS1GNjYtUSIsRidGMkY5L0Y8RlBGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0ZPRlFGXG8tRlQ2Ji1GIzYkLUZUNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YyRlxvRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGY3BGZnBGMkYyRlxvLUYsNiVRJ0RHZm9ybUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjlGX29GPUY/RkFGQ0ZFRmBvRkpGXHFGMg==">QyQ+SSZvbWVnYUc2Ii1JKGNvbnZlcnRHJSpwcm90ZWN0ZWRHNiQtSTBDb250cmFjdEluZGljZXNHRiU2JUkoSnRlbnNvckdGJUkiZ0dGJTcjNyQiIiJGMUknREdmb3JtR0YlRjE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSptY29tcGxldGVHRiQ2JS1GIzYoLUYjNigtRiM2Ji1GLDYlUSJiRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS0Zqbi1GLDYlUSNmMUYnRlhGWkYyRmZuLUYsNiVRKyZiaWd3ZWRnZTtGJ0ZYRlpGZm4tRiw2JVEjZjJGJ0ZYRlpGMi1GNjYtUScmcGx1cztGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGaW8tRiM2KC1GIzYmRlVGZm4tRiw2JVEjZjNGJ0ZYRlpGMkZmbkZfb0Zmbi1GLDYlUSNmNEYnRlhGWkYyRmVvLUYjNigtRiw2JVEjZjVGJ0ZYRlpGZm5GX29GZm4tRiw2JVEjZjZGJ0ZYRlpGMkYyLUYjNiYtRiw2JVEkX0RHRidGWEZaLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjJGOUY7Rj1GP0ZBRkNGRUZpbkZbby1JKG1mZW5jZWRHRiQ2JC1GZnE2Ji1GIzYoLUZmcTYmLUYjNiotSSNtc0dGJDYjUSVmb3JtRictRjY2LVEiLEYnRjJGOS9GPEZZRj1GP0ZBRkNGRUZpbi9GS1EsMC4zMzMzMzMzZW1GJy1GLDYlUSNWQ0YnRlhGWkZkci1JI21uR0YkNiRRIjJGJ0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YxRjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZHItRmZxNiYtRiM2Ki1GZnE2Ji1GIzYoLUZmcTYmLUYjNigtRl5zNiRRIjFGJ0YyRmRyRl1zRmFzRmRzRjJGMkZmc0Zpc0ZkckZVRmFzRmRzRjJGMkZmc0Zpc0Zkci1GZnE2Ji1GIzYoLUZmcTYmLUYjNigtRl5zNiRRIjNGJ0YyRmRyLUZeczYkUSI0RidGMkZhc0Zkc0YyRjJGZnNGaXNGZHJGVUZhc0Zkc0YyRjJGZnNGaXNGZHItRmZxNiYtRiM2KC1GZnE2Ji1GIzYoLUZeczYkUSI1RidGMkZkci1GXnM2JFEiNkYnRjJGYXNGZHNGMkYyRmZzRmlzRmRyRmh0RmFzRmRzRjJGMkZmc0Zpc0Zhc0Zkc0YyRjJGZnNGaXNGYXNGZHNGMkYyRmZzRmlzRjJGMkZdcUZhc0Zkc0Yy">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyU3JDckIiIiRipJImJHRiQ3JDckIiIkIiIlRi83JDckIiImIiInRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1694" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="nabla := Christoffel(g):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSZuYWJsYUc2Ii1JLENocmlzdG9mZmVsR0YlNiNJImdHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1693" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="NablaOmega := DGsimplify(subs({temp = 0}, CovariantDerivative(omega, nabla))):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEnJiM5Njk7RicvRjBGPUY5Rl5wLUYsNiVRJm5hYmxhRidGL0YyRmZvRjlGOUZmb0Y5RjlGZm9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZvRjk=">QyQ+SStOYWJsYU9tZWdhRzYiLUkrREdzaW1wbGlmeUdGJTYjLUklc3Vic0clKnByb3RlY3RlZEc2JDwjL0kldGVtcEdGJSIiIS1JNENvdmFyaWFudERlcml2YXRpdmVHRiU2JEkmb21lZ2FHRiVJJm5hYmxhR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1691" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="SkewNablaOmega := SymmetrizeIndices(NablaOmega, [1, 2, 3], &quot;SkewSymmetric&quot;):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SS9Ta2V3TmFibGFPbWVnYUc2Ii1JMlN5bW1ldHJpemVJbmRpY2VzR0YlNiVJK05hYmxhT21lZ2FHRiU3JSIiIiIiIyIiJFEuU2tld1N5bW1ldHJpY0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1722" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="slv := RealDomain:-solve({op(DGinfo(evalDG(NablaOmega-SkewNablaOmega), &quot;CoefficientSet&quot;)), epsilon = 0, b &lt;&gt; 0})" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkdXNlRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRK1JlYWxEb21haW5GJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSNpbkYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEkc2x2RidGVEZWLUYsNi1RKiZjb2xvbmVxO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZcby1GUTYlUSZzb2x2ZUYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZibzYmLUYjNi4tRlE2JVEjb3BGJ0ZURlYtRmJvNiQtRiM2Ji1GUTYlUSdER2luZm9GJ0ZURlYtRmJvNiQtRiM2KC1GUTYlUSdldmFsREdGJ0ZURlYtRmJvNiQtRiM2Ji1GUTYlUStOYWJsYU9tZWdhRidGVEZWLUYsNi1RKiZ1bWludXMwO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZmcS1GUTYlUS9Ta2V3TmFibGFPbWVnYUYnRlRGVkZORk4tRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GUTYjUSFGJ0ZORk4vJStleGVjdXRhYmxlR0Y5Rk5GTkZbci1GUTYlUScmIzk0OTtGJy9GVUY5Rk4tRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZbb0Zdby1JI21uR0YkNiRRIjBGJ0ZORltyLUZRNiVRImJGJ0ZURlYtRiw2LVElJm5lO0YnRk5GN0Y6RjxGPkZARkJGREZbb0Zdb0Zhc0ZockZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhyRk5GTkZLLUYsNi9RJGVuZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGK0ZockZO">Pkkkc2x2RzYiLV9JK1JlYWxEb21haW5HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiRJJnNvbHZlR0YoNiM8JS1JI29wR0YpNiMtSSdER2luZm9HRiQ2JC1JJ2V2YWxER0dGJDYjLCZJK05hYmxhT21lZ2FHRiQiIiJJL1NrZXdOYWJsYU9tZWdhR0YkISIiUS9Db2VmZmljaWVudFNldEYkL0koZXBzaWxvbkdGJCIiITBJImJHRiRGPw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNigtRiw2JVEiYkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZWLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRInJGJ0YvRjJGWS1JI21uR0YkNiRRIjBGJ0Y5RmZuRmluRjlGW28tRiM2KC1GLDYlUSJ0RidGL0YyRllGaG9GZm5GaW5GOUZbby1GIzYoLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOUZZRmhvRmZuRmluRjlGW28tRiM2KC1GLDYlUScmIzk1NTtGJ0ZmcEY5RllGaG9GZm5GaW5GOUZmbkZpbkY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmZuRmluRjk=">PCcvSSJiRzYiRiQvSSJyR0YlIiIhL0kidEdGJUYoL0koZXBzaWxvbkdGJUYoL0knbGFtYmRhR0YlRig=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1725" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify(DGinfo(subs(slv, NJ), &quot;CoefficientSet&quot;));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYpLUYsNiVRJXN1YnNGJ0YvRjItRjY2JC1GIzYnLUYsNiVRJHNsdkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGUy8lKnN5bW1ldHJpY0dGUy8lKGxhcmdlb3BHRlMvJS5tb3ZhYmxlbGltaXRzR0ZTLyUnYWNjZW50R0ZTLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjTkpGJ0YvRjIvJStleGVjdXRhYmxlR0ZTRk9GT0ZLLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Zjb0ZPRk9GY29GT0ZPLUZMNi1RIjtGJ0ZPRlFGVEZWRlhGWkZmbkZobkZqbi9GXm9RLDAuMjc3Nzc3OGVtRidGY29GTw==">QyQtSSlzaW1wbGlmeUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLUknREdpbmZvR0YoNiQtSSVzdWJzR0YmNiRJJHNsdkdGKEkjTkpHRihRL0NvZWZmaWNpZW50U2V0RigiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1730" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This is not SNPK structure because NJ=0</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1690" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="slv := solve({op(DGinfo(evalDG(NablaOmega-SkewNablaOmega), &quot;CoefficientSet&quot;)), epsilon = 1, b &lt;&gt; 0});" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNi4tRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNigtRiw2JVEnZXZhbERHRidGL0YyLUZTNiQtRiM2Ji1GLDYlUStOYWJsYU9tZWdhRidGL0YyLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRidGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGZnAtRiw2JVEnJiM5NDk7RicvRjBGPUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZnAtRiw2JVEiYkYnRi9GMi1GNjYtUSsmTm90RXF1YWw7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GX3I2JFEiMEYnRjlGZXFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZlcUY5RjktRjY2LVEiO0YnRjlGO0ZpcEZARkJGREZGRkhGanBGTUZlcUY5">QyQ+SSRzbHZHNiItSSZzb2x2ZUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjPCUtSSNvcEdGKTYjLUknREdpbmZvR0YlNiQtSSdldmFsREdHRiU2IywmSStOYWJsYU9tZWdhR0YlIiIiSS9Ta2V3TmFibGFPbWVnYUdGJSEiIlEvQ29lZmZpY2llbnRTZXRGJS9JKGVwc2lsb25HRiVGODBJImJHRiUiIiFGOA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2x2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNigtRiw2JVEiYkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZWLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRInJGJ0YvRjJGWS1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GZHA2JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj1GZm5GaW5GOUZmbkZpbkY5RltvLUYjNigtRiw2JVEidEYnRi9GMkZZLUYjNiZGZ3AtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgb0ZWRjlGZm5GaW5GOUZbby1GIzYoLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOUZZLUZkcDYkRlxxRjlGZm5GaW5GOUZbby1GIzYoLUYsNiVRJyYjOTU1O0YnRmRyRjlGWS1GZHA2JFEiMEYnRjlGZm5GaW5GOUZmbkZpbkY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmZuRmluRjk=">PCcvSSJiRzYiRiQvSSJyR0YlIyEiJCIiIy9JInRHRiUsJEYkRiovSShlcHNpbG9uR0YlIiIiL0knbGFtYmRhR0YlIiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1736" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1734" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify(subs(slv, NJ))" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRzbHZGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI05KRidGL0YyLyUrZXhlY3V0YWJsZUdGTEZIRkhGXG9GSEZIRlxvRkg=">LUkpc2ltcGxpZnlHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy1JJXN1YnNHRiU2JEkkc2x2R0YnSSNOSkdGJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDclUShjb25fYmFzRiRRKGNvdl9iYXNGJEYtNyI3SjckNyUiIiIiIiQiIiYiIik3JDclRjJGMyIiJyIiITckNyVGMiIiJUY0Rjk3JDclRjJGPEY4RjU3JDclRjJGNEYzISIpNyQ3JUYyRjRGPEY5NyQ3JUYyRjhGM0Y5NyQ3JUYyRjhGPEZBNyQ3JSIiI0YzRjRGOTckNyVGSkYzRjhGQTckNyVGSkY8RjRGNTckNyVGSkY8RjhGOTckNyVGSkY0RjNGOTckNyVGSkY0RjxGQTckNyVGSkY4RjNGNTckNyVGSkY4RjxGOTckNyVGM0YyRjRGNTckNyVGM0YyRjhGOTckNyVGM0ZKRjRGOTckNyVGM0ZKRjhGQTckNyVGM0Y0RjJGQTckNyVGM0Y0RkpGOTckNyVGM0Y4RjJGOTckNyVGM0Y4RkpGNTckNyVGPEYyRjRGOTckNyVGPEYyRjhGNTckNyVGPEZKRjRGNTckNyVGPEZKRjhGOTckNyVGPEY0RjJGOTckNyVGPEY0RkpGQTckNyVGPEY4RjJGQTckNyVGPEY4RkpGOTckNyVGNEYyRjMsJEkiYkdGJEY1NyQ3JUY0RkpGPEZlcDckNyVGNEYzRjIsJEZmcEZBNyQ3JUY0RjxGSkZbcTckNyVGOEYyRjxGZXA3JDclRjhGSkYzRltxNyQ3JUY4RjNGSkZlcDckNyVGOEY8RjJGW3E=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1733" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="NT := proc (i, j) options operator, arrow; ContractIndices(` -1; S := {}; -1; for i to 5 do for j from i+1 to 6 do S := {NT(i, j), op(S)} end do end do; -1; S" display="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">Qyk+SSNOVEc2ImYqNiRJImlHRiVJImpHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JMENvbnRyYWN0SW5kaWNlc0dGJTYlLUkjJnRHRiU2JChJImVHRiU5JChGNDklLUkrREdzaW1wbGlmeUdGJTYjLUklc3Vic0clKnByb3RlY3RlZEc2JCZJJHNsdkdGJTYjIiIjSSNOSkdGJTckNyQiIiJGQjckRkIiIiRGJUYlRiUhIiI+SSJTR0YlPCJGST8oRihGRkZGIiImSSV0cnVlR0Y9PyhGKSwmRihGRkZGRkZGRiIiJ0ZPPkZLPCQtRiRGJy1JI29wR0Y9NiNGS0ZJRks=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PCwtSSRfREdHNiI2IzckNyVRJ3RlbnNvckYlSSNWQ0dGJTckNyNRKGNvbl9iYXNGJTciNyM3JDcjIiIiIiIhLUYkNiM3JEYoNyM3JDcjIiImLCRJInRHRiUiIiUtRiQ2IzckRig3IzckNyMiIicsJEY8ISIlLUYkNiM3JEYoNyM3JEZDRjstRiQ2IzckRig3JDckRjEsJEknbGFtYmRhR0YlRkY3JDcjIiIjLCYhIidGMkkoZXBzaWxvbkdGJSEiIy1GJDYjNyRGKDckNyRGMSwkRlJGPTckRlQsJkZYRlVGREYyLUYkNiM3JEYoNyQ3JEYxRltvNyRGVEZRLUYkNiM3JEYoNyQ3JDcjIiIkRlE3JDcjRj1GW28tRiQ2IzckRig3JDckRmdvRlY3JEZqb0ZRLUYkNiM3JEYoNyQ3JEZnb0ZbbzckRmpvRmlu</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1731" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="NT := proc (k, i, j) options operator, arrow; ContractIndices(` S := {}; -1; for i to 5 do for j from i+1 to 6 do S := {NT(5, i, j), op(S)} end do end do; -1; S" display="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">Qyk+SSNOVEc2ImYqNiVJImtHRiVJImlHRiVJImpHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JMENvbnRyYWN0SW5kaWNlc0dGJTYlLUkjJnRHRiU2JC1GMjYkKEkiZkdGJTkkKEkiZUdGJTklKEY6OSYtSStER3NpbXBsaWZ5R0YlNiMtSSVzdWJzRyUqcHJvdGVjdGVkRzYkJkkkc2x2R0YlNiMiIiNJI05KR0YlNyU3JCIiIkZMNyRGSEZINyQiIiRGT0YlRiVGJSEiIj5JIlNHRiU8IkZQPyhGKUZMRkwiIiZJJXRydWVHRkM/KEYqLCZGKUZMRkxGTEZMIiInRlY+RlI8JC1GJDYlRlVGKUYqLUkjb3BHRkM2I0ZSRlBGUg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiYtRi82JFEiNEYnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOS9GPUY7Rj9GQUZDRkVGR0ZJL0ZNRkstSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCQiIiEsJEkidEc2IiIiJQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1695" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This is an SNPK structure! (NJ is NDG)</Font></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">r=0</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1683" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="restart:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">Qy5JKHJlc3RhcnRHJSpwcm90ZWN0ZWRHISIiLUkld2l0aEc2JEYkSShfc3lzbGliRzYiNiNJNURpZmZlcmVudGlhbEdlb21ldHJ5R0YpRiUtRic2I0ksTGllQWxnZWJyYXNHRipGJS1GJzYjSSdUZW5zb3JHRipGJS1GJzYjSSZUb29sc0dGKkYlLUYnNiNJLkxpbmVhckFsZ2VicmFHRihGJQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1680" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="StructureEquations := [[ee, ii] = p*e, [ee, jj] = -p*e, [ii, kk] = -p*e, [jj, kk] = p*e, [ee, ie] = (epsilon+s)*ee+lambda*(ii+jj)-((epsilon+2*s)*(1/2))*kk, [ii, ie] = (epsilon+s)*ii-lambda*(ee-kk)+((epsilon+2*s)*(1/2))*jj, [jj, ie] = (epsilon+s)*jj+lambda*(ee-kk)+((epsilon+2*s)*(1/2))*ii, [kk, ie] = (epsilon+s)*kk+lambda*(ii+jj)-((epsilon+2*s)*(1/2))*ee, [e, ie] = epsilon*e], [ee, ii, jj, kk, e, ie]; -1; L := LieAlgebraData(StructureEquations, VC)" display="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">QyU+STNTdHJ1Y3R1cmVFcXVhdGlvbnNHNiI2JDcrLzckSSNlZUdGJUkjaWlHRiUqJkkicEdGJSIiIkkiZUdGJUYuLzckRipJI2pqR0YlLCRGLCEiIi83JEYrSSNra0dGJUYzLzckRjJGN0YsLzckRipJI2llR0YlLCgqJiwmSShlcHNpbG9uR0YlRi5JInNHRiVGLkYuRipGLkYuKiZJJ2xhbWJkYUdGJUYuLCZGK0YuRjJGLkYuRi4qJi1JIipHJSpwcm90ZWN0ZWRHNiQsJkZARi5GQSIiIyNGLkZLRi5GN0YuRjQvNyRGK0Y8LCgqJkY/Ri5GK0YuRi4qJkZDRi4sJkYqRi5GN0Y0Ri5GNComRkZGLkYyRi5GLi83JEYyRjwsKComRj9GLkYyRi5GLkZRRi4qJkZGRi5GK0YuRi4vNyRGN0Y8LCgqJkY/Ri5GN0YuRi5GQkYuKiZGRkYuRipGLkY0LzckRi9GPComRkBGLkYvRi43KEYqRitGMkY3Ri9GPEY0PkkiTEdGJS1JL0xpZUFsZ2VicmFEYXRhR0YlNiRGJEkjVkNHRiU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI1ZDR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNzc3JDclIiIiIiIjIiImSSJwR0YkNyQ3JUYzIiIkRjUsJEY2ISIiNyQ3JUY0IiIlRjVGOjckNyVGOUY+RjVGNjckNyVGM0YrRjMsJkkoZXBzaWxvbkdGJEYzSSJzR0YkRjM3JDclRjNGK0Y0SSdsYW1iZGFHRiQ3JDclRjNGK0Y5Rkg3JDclRjNGK0Y+LCZGRCNGO0Y0RkVGOzckNyVGNEYrRjMsJEZIRjs3JDclRjRGK0Y0RkM3JDclRjRGK0Y5LCZGRCNGM0Y0RkVGMzckNyVGNEYrRj5GSDckNyVGOUYrRjNGSDckNyVGOUYrRjRGVjckNyVGOUYrRjlGQzckNyVGOUYrRj5GUTckNyVGPkYrRjNGTTckNyVGPkYrRjRGSDckNyVGPkYrRjlGSDckNyVGPkYrRj5GQzckNyVGNUYrRjVGRA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1669" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="DGsetup(L, [e], [f]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUkjbXNHRiQ2I1EnSmFjb2JpRidGZnBGQUZBLUY+Ni1RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZecEZpbkZB">QyYtSShER3NldHVwRzYiNiVJIkxHRiU3I0kiZUdGJTcjSSJmR0YlISIiLUkmUXVlcnlHRiU2I1EnSmFjb2JpRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1706" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="g := evalDG(b*(`&amp;t`(f1, f1)+`&amp;t`(f2, f2)-`&amp;t`(f3, f3)-`&amp;t`(f4, f4))+`&amp;t`(f5, f5)+`" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJiRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2QS1GLDYlUSNmMUYnRldGWS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEidEYnRldGWUZib0Zfb0Ziby1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9wLUYsNiVRI2YyRidGV0ZZRmJvRmVvRmhvRmJvRmFwRmJvLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRUZecEZgcEZiby1GLDYlUSNmM0YnRldGWUZib0Zlb0Zob0Zib0ZncC1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRl5wRmBwLUYsNiVRI2Y0RidGV0ZZRmJvRmVvRmhvRmJvRl1xRjJGMkZbcC1GUDYkLUYjNjItRiw2JVEjZjVGJ0ZXRllGYm9GZW9GaG9GYm9GZHFGYm9GW3AtRiw2JVEjZjZGJ0ZXRllGYm9GZW9GaG9GYm9GZ3FGYm9GMkYyLyUrZXhlY3V0YWJsZUdGMUYyRjItRjY2LVEiO0YnRjJGOS9GPEZYRj1GP0ZBRkNGRUZobkZKRmpxRjI=">QyQ+SSJnRzYiLUknZXZhbERHR0YlNiMsKComSSJiR0YlIiIiLCotSSMmdEdGJTYkSSNmMUclKnByb3RlY3RlZEdGMUYsLUYvNiRJI2YyR0YyRjVGLC1GLzYkSSNmM0dGMkY4ISIiLUYvNiRJI2Y0R0YyRjxGOUYsRiwtRi82JEkjZjVHRjJGP0YsLUYvNiRJI2Y2R0YyRkJGLEYs</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNyg3JDckIiIiRjFJImJHRiQ3JDckIiIjRjVGMjckNyQiIiRGOCwkRjIhIiI3JDckIiIlRj1GOTckNyQiIiZGQEYxNyQ3JCIiJ0ZDRjE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1741" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">By the same endomorphism freedom reason as above we fix q=i</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1742" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J0 := Matrix([[0, -1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 1, 0]])" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYlLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZVNiYtRiM2MS1GVTYmLUYjNjEtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcC1GXG82JFEiMUYnRjlGX28tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkb0Zbb0Zfb0ZgcEZbb0Zfb0Zbb0Zfb0Zbb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX29GYHAtRlU2Ji1GIzYyRl1wRl9vRmBwRltvRl9vRmBwRmBwRltvRl9vRmBwRltvRl9vRltvRl9vRltvRjlGOUZkcEZncEZfb0ZgcC1GVTYmLUYjNjJGW29GX29GYHBGW29GX29GYHBGW29GX29GYHBGYHBGXXBGX29GW29GX29GW29GOUY5RmRwRmdwRl9vRmBwLUZVNiYtRiM2MkZbb0Zfb0ZgcEZbb0Zfb0ZgcEZnb0ZdcEZfb0ZgcEZbb0Zfb0Zbb0Zfb0Zbb0Y5RjlGZHBGZ3BGX28tRlU2Ji1GIzYvRltvRl9vRltvRl9vRltvRl9vRltvRl9vRltvRl9vRmdvRl1wRjlGOUZkcEZncEZfby1GVTYmLUYjNi5GW29GX29GW29GX29GW29GX29GW29GX29GXXBGX29GW29GOUY5RmRwRmdwRjlGOUZkcEZncEY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==">PkkjSjBHNiItSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2IzcoNygiIiEhIiJGLUYtRi1GLTcoIiIiRi1GLUYtRi1GLTcoRi1GLUYtRjBGLUYtNyhGLUYtRi5GLUYtRi03KEYtRi1GLUYtRi1GLjcoRi1GLUYtRi1GMEYt</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGZHBGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GaHBGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GaHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUSs0NDQ3NDYxNTcwRidGXHRGX3RGOQ==">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciK3E6WVpX</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1698" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNjMtRlM2Ji1GIzY6LUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GUzYkLUYjNiwtRiw2JVEiUkYnL0YwRj1GOS1GNjYtUSJeRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORltxLUZqbjYkUSIyRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUYsNiVRInRGJ0ZmcEY5RmdwRl1xRmBxLUZqbjYkUSIxRidGOUY5RjktRjY2LVEiL0YnRjlGO0Y+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeci1GUzYkLUYjNiZGXXEtRjY2LVEiKkYnRjlGO0Y+RkBGQkZERkZGSEZdckZfckZjcUY5RjlGXW9GZW9GaW8tRlM2JC1GIzYsRmNwRmdwRl1xRmlvRmNxRmdwRl1xRmBxRmZxRjlGOUZpcUZgckZdb0Zlb0Zpb0ZjcEZdb0Zlb0ZpbkZdb0Zlb0ZpbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GZW8tRlM2Ji1GIzY4Rl9wRmlxRmByRl1vRmVvRmluRl1vRmVvRmNwRl1vRmVvRmlvRmdyRmlxRmByRl1vRmVvRmluRl1vRmVvRmluRjlGOUZbc0Zec0Zdb0Zlby1GUzYmLUYjNjhGaW9GZ3JGaXFGYHJGXW9GZW9GY3BGXW9GZW9GaW5GXW9GZW9GX3BGaXFGYHJGXW9GZW9GaW5GXW9GZW9GaW5GOUY5RltzRl5zRl1vRmVvLUZTNiYtRiM2OkZpb0ZjcEZdb0Zlb0Zpb0ZnckZpcUZgckZdb0Zlb0Zpb0ZfcEZpcUZgckZdb0Zlb0ZpbkZdb0Zlb0ZpbkZdb0Zlb0ZpbkY5RjlGW3NGXnNGXW9GZW8tRlM2Ji1GIzY0RmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmlvRmZxRjlGOUZbc0Zec0Zdb0Zlby1GUzYmLUYjNjNGaW5GXW9GZW9GaW5GXW9GZW9GaW5GXW9GZW9GaW5GXW9GZW9GZnFGXW9GZW9GaW5GOUY5RltzRl5zRjlGOUZbc0Zec0Y5RjktRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGYW9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNjMtRlM2Ji1GIzY6LUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GUzYkLUYjNiwtRiw2JVEiUkYnL0YwRj1GOS1GNjYtUSJeRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORltxLUZqbjYkUSIyRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUYsNiVRInRGJ0ZmcEY5RmdwRl1xRmBxLUZqbjYkUSIxRidGOUY5RjktRjY2LVEiL0YnRjlGO0Y+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeci1GUzYkLUYjNiZGXXEtRjY2LVEiKkYnRjlGO0Y+RkBGQkZERkZGSEZdckZfckZjcUY5RjlGXW9GZW9GaW8tRlM2JC1GIzYsRmNwRmdwRl1xRmlvRmNxRmdwRl1xRmBxRmZxRjlGOUZpcUZgckZdb0Zlb0Zpb0ZjcEZdb0Zlb0ZpbkZdb0Zlb0ZpbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GZW8tRlM2Ji1GIzY4Rl9wRmlxRmByRl1vRmVvRmluRl1vRmVvRmNwRl1vRmVvRmlvRmdyRmlxRmByRl1vRmVvRmluRl1vRmVvRmluRjlGOUZbc0Zec0Zdb0Zlby1GUzYmLUYjNjhGaW9GZ3JGaXFGYHJGXW9GZW9GY3BGXW9GZW9GaW5GXW9GZW9GX3BGaXFGYHJGXW9GZW9GaW5GXW9GZW9GaW5GOUY5RltzRl5zRl1vRmVvLUZTNiYtRiM2OkZpb0ZjcEZdb0Zlb0Zpb0ZnckZpcUZgckZdb0Zlb0Zpb0ZfcEZpcUZgckZdb0Zlb0ZpbkZdb0Zlb0ZpbkZdb0Zlb0ZpbkY5RjlGW3NGXnNGXW9GZW8tRlM2Ji1GIzY0RmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmluRl1vRmVvRmlvRmZxRjlGOUZbc0Zec0Zdb0Zlby1GUzYmLUYjNjNGaW5GXW9GZW9GaW5GXW9GZW9GaW5GXW9GZW9GaW5GXW9GZW9GZnFGXW9GZW9GaW5GOUY5RltzRl5zRjlGOUZbc0Zec0Y5RjktRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGYW9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1707" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="J := Transformation(VC, VC, J0):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjVkNGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXRmVuLUYsNiVRI0owRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShKdGVuc29yRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GNUZmby1GLDYlUShjb252ZXJ0RidGL0YyLUZTNiQtRiM2KEZdb0Zlbi1GLDYlUSlER3RlbnNvckYnRi9GMkZlbi1GUzYmLUYjNiYtRlM2Ji1GIzYoLUYsNiNRIUYnLUkjbXNHRiQ2I1EoY29uX2Jhc0YnRmVuLUZgcTYjUShjb3ZfYmFzRidGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLUZTNiYtRiM2JEZccUY5RjlGZnFGaXFGOUY5RmZxRmlxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">QyY+SSJKRzYiLUkvVHJhbnNmb3JtYXRpb25HRiU2JUkjVkNHRiVGKUkjSjBHRiUhIiI+SShKdGVuc29yR0YlLUkoY29udmVydEclKnByb3RlY3RlZEc2JUYqSSlER3RlbnNvckdGJTckNyRRKGNvbl9iYXNGJVEoY292X2Jhc0YlNyJGKw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1703" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="omega := convert(ContractIndices(Jtensor, g, [[1, 1]]), DGform);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKGNvbnZlcnRGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRk9GUS1GVDYkLUYjNigtRiw2JVEoSnRlbnNvckYnRk9GUS1GNjYtUSIsRidGMkY5L0Y8RlBGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0ZPRlFGXG8tRlQ2Ji1GIzYkLUZUNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YyRlxvRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGY3BGZnBGMkYyRlxvLUYsNiVRJ0RHZm9ybUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjtGJ0YyRjlGX29GPUY/RkFGQ0ZFRmBvRkpGXHFGMg==">QyQ+SSZvbWVnYUc2Ii1JKGNvbnZlcnRHJSpwcm90ZWN0ZWRHNiQtSTBDb250cmFjdEluZGljZXNHRiU2JUkoSnRlbnNvckdGJUkiZ0dGJTcjNyQiIiJGMUknREdmb3JtR0YlRjE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSptY29tcGxldGVHRiQ2JS1GIzYoLUYjNigtRiM2Ji1GLDYlUSJiRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS0Zqbi1GLDYlUSNmMUYnRlhGWkYyRmZuLUYsNiVRKyZiaWd3ZWRnZTtGJ0ZYRlpGZm4tRiw2JVEjZjJGJ0ZYRlpGMi1GNjYtUScmcGx1cztGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGaW8tRiM2KC1GIzYmRlVGZm4tRiw2JVEjZjNGJ0ZYRlpGMkZmbkZfb0Zmbi1GLDYlUSNmNEYnRlhGWkYyRmVvLUYjNigtRiw2JVEjZjVGJ0ZYRlpGZm5GX29GZm4tRiw2JVEjZjZGJ0ZYRlpGMkYyLUYjNiYtRiw2JVEkX0RHRidGWEZaLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjJGOUY7Rj1GP0ZBRkNGRUZpbkZbby1JKG1mZW5jZWRHRiQ2JC1GZnE2Ji1GIzYoLUZmcTYmLUYjNiotSSNtc0dGJDYjUSVmb3JtRictRjY2LVEiLEYnRjJGOS9GPEZZRj1GP0ZBRkNGRUZpbi9GS1EsMC4zMzMzMzMzZW1GJy1GLDYlUSNWQ0YnRlhGWkZkci1JI21uR0YkNiRRIjJGJ0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YxRjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZHItRmZxNiYtRiM2Ki1GZnE2Ji1GIzYoLUZmcTYmLUYjNigtRl5zNiRRIjFGJ0YyRmRyRl1zRmFzRmRzRjJGMkZmc0Zpc0ZkckZVRmFzRmRzRjJGMkZmc0Zpc0Zkci1GZnE2Ji1GIzYoLUZmcTYmLUYjNigtRl5zNiRRIjNGJ0YyRmRyLUZeczYkUSI0RidGMkZhc0Zkc0YyRjJGZnNGaXNGZHJGVUZhc0Zkc0YyRjJGZnNGaXNGZHItRmZxNiYtRiM2KC1GZnE2Ji1GIzYoLUZeczYkUSI1RidGMkZkci1GXnM2JFEiNkYnRjJGYXNGZHNGMkYyRmZzRmlzRmRyRmh0RmFzRmRzRjJGMkZmc0Zpc0Zhc0Zkc0YyRjJGZnNGaXNGYXNGZHNGMkYyRmZzRmlzRjJGMkZdcUZhc0Zkc0Yy">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJI1ZDR0YkIiIjNyU3JDckIiIiRipJImJHRiQ3JDckIiIkIiIlRi83JDckIiImIiInRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1700" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="nabla := Christoffel(g):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SSZuYWJsYUc2Ii1JLENocmlzdG9mZmVsR0YlNiNJImdHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1701" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="NablaOmega := DGsimplify(subs({temp = 0}, CovariantDerivative(omega, nabla))):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEnJiM5Njk7RicvRjBGPUY5Rl5wLUYsNiVRJm5hYmxhRidGL0YyRmZvRjlGOUZmb0Y5RjlGZm9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZvRjk=">QyQ+SStOYWJsYU9tZWdhRzYiLUkrREdzaW1wbGlmeUdGJTYjLUklc3Vic0clKnByb3RlY3RlZEc2JDwjL0kldGVtcEdGJSIiIS1JNENvdmFyaWFudERlcml2YXRpdmVHRiU2JEkmb21lZ2FHRiVJJm5hYmxhR0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1704" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="SkewNablaOmega := SymmetrizeIndices(NablaOmega, [1, 2, 3], &quot;SkewSymmetric&quot;):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">QyQ+SS9Ta2V3TmFibGFPbWVnYUc2Ii1JMlN5bW1ldHJpemVJbmRpY2VzR0YlNiVJK05hYmxhT21lZ2FHRiU3JSIiIiIiIyIiJFEuU2tld1N5bW1ldHJpY0YlISIi</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1705" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="solve(DGinfo(evalDG(NablaOmega-SkewNablaOmega), &quot;CoefficientSet&quot;));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=">QyQtSSZzb2x2ZUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLUknREdpbmZvR0YoNiQtSSdldmFsREdHRig2IywmSStOYWJsYU9tZWdhR0YoIiIiSS9Ta2V3TmFibGFPbWVnYUdGKCEiIlEvQ29lZmZpY2llbnRTZXRGKEYy</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiQ8Jy9JImJHNiIiIiEvSSJwR0YmRicvSSJzR0YmRisvSShlcHNpbG9uR0YmRi0vSSdsYW1iZGFHRiZGLzwnL0YlRiVGKC9GK0YnL0YtRicvRi9GJw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1699" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These solutions are both not admissible due to b=0 or p=0 (in fact the latter solution is Kahler but not SNPK). </Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1682" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A3.5</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1642" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1645" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVkNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1644" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYnLUY2NiYtRiM2Ji1GLDYlUScmIzk0OTtGJy9GMEZFRkFGPS1GLDYlUSJsRidGL0YyRkFGQS9GXG9RInxmckYnL0Zfb1EifGhyRidGPS1JI21zR0YkNiNRJ0phY29iaUYnLUYsNiNRIUYnRkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGXnBGaW5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXAtRiw2JVEmUXVlcnlGJ0YvRjItRjY2JC1GIzYnLUY2NiYtRiM2Ji1GLDYlUScmIzk0OTtGJy9GMEZFRkFGPS1GLDYlUSJsRidGL0YyRkFGQS9GXG9RInxmckYnL0Zfb1EifGhyRidGPS1JI21zR0YkNiNRJ0phY29iaUYnLUYsNiNRIUYnRkFGQS1GPjYtUSI7RidGQUZDRkZGSEZKRkxGTkZQRlJGXnBGaW5GQQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiZJJXRydWVHJSpwcm90ZWN0ZWRHPCUiIiEsJiomIiIkIiIiKUkoZXBzaWxvbkc2IiIiI0YqISIiRilGKiwmRihGKkYpRi83JDwkL0YsRiovSSJsR0YtRjU8JC9GLEYvRjQ3JC1JJF9ER0dGLTYjNyQ3JVErTGllQWxnZWJyYUYtUSVWQ18xRi03JCIiKj1GLUkmZmFsc2VHRiRFXFtsITdDNyQ3JUYuRilGKiEiIzckNyUiIiUiIiZGKkYvNyQ3JSIiJyIiKEYqRio3JDclRipGKUYuRkg3JDclRktGT0YuRi83JDclRkxGUEYuRio3JDclRipGLkYpRi43JDclRktGUEYpRi83JDclRkxGT0YpRi83JDclRipGTEZLRi83JDclRi5GT0ZLRio3JDclRilGUEZLRio3JDclRkwiIilGSywmKiYjRilGS0YqRjVGL0YvKiZGYm9GKkY1RipGLzckNyVGT0Zfb0ZLLCZGYW9GKkZjb0YvNyQ3JUYqRktGTEYqNyQ3JUYuRlBGTEYvNyQ3JUYpRk9GTEYqNyQ3JUZLRl9vRkwsJkZhb0YqRmNvRio3JDclRlBGX29GTEZmbzckNyVGKkZQRk9GLzckNyVGLkZLRk9GKjckNyVGKUZMRk9GKjckNyVGS0Zfb0ZPRmZvNyQ3JUZQRl9vRk9GX3A3JDclRipGT0ZQRio3JDclRi5GTEZQRi83JDclRilGS0ZQRio3JDclRkxGX29GUEZmbzckNyVGT0Zfb0ZQRmBvNyQ3JUZLRkxGX28sJiokRjVGL0YqRjVGKjckNyVGS0ZPRl9vLCZGaXFGL0Y1Rio3JDclRkxGUEZfb0ZccjckNyVGT0ZQRl9vRmhxLUY6NiM3JDclRj5RJVZDXzJGLUZAN0NGRkZJRk1GUUZTRlVGV0ZZRmVuRmduRmluRltvNyRGXm8sJkZhb0YvRmNvRio3JEZlb0ZfcEZnb0Zpb0ZbcDckRl5wRmZvNyRGYXBGX3BGYnBGZHBGZnA3JEZpcEZfcDckRltxRmZvRlxxRl5xRmBxNyRGY3FGX3A3JEZlcUZocjckRmdxRlxyNyRGW3JGaHE3JEZeckZocTckRmByRlxy</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1641" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSV0ZW1wRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2Py1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGY28tRjY2LVEifkYnRjJGOUY7Rj1GP0ZBRkNGRUZobkZqbi1GLDYlUSNmMUYnRldGWUZlby1GNjYtUSImRidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUYsNiVRInRGJ0ZXRllGZW9GaG9GZW8tRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRUZib0Zkb0Zlb0Zlby1GLDYlUSNmMkYnRldGWUZlb0ZbcEZecEZlb0ZkcEZlb0ZhcEZlb0Zlby1GLDYlUSNmM0YnRldGWUZlb0ZbcEZecEZlb0ZncEYyRjJGYXBGZW8tRlA2JC1GIzYoLUZQNiQtRiM2MC1GLDYlUSNmNEYnRldGWUZlb0ZbcEZecEZlb0ZicUZhcC1GLDYlUSNmNUYnRldGWUZlb0ZbcEZecEZlb0ZlcUYyRjJGZW9GX28tRlA2JC1GIzYwLUYsNiVRI2Y2RidGV0ZZRmVvRltwRl5wRmVvRlxyRmFwLUYsNiVRI2Y3RidGV0ZZRmVvRltwRl5wRmVvRl9yRjJGMkZlb0YyRjJGYXAtRiw2JVEiYkYnRldGWUZlbi1GUDYkLUYjNjItRiw2JVEjZjhGJ0ZXRllGZW9GW3BGXnBGZW9GaXJGZW9GYXAtRiw2JVEjZjlGJ0ZXRllGZW9GW3BGXnBGZW9GXHNGZW9GMkYyRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSV0ZW1wRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUZQNiQtRiM2Py1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGY28tRjY2LVEifkYnRjJGOUY7Rj1GP0ZBRkNGRUZobkZqbi1GLDYlUSNmMUYnRldGWUZlby1GNjYtUSImRidGMkY5RjtGPUY/RkFGQ0ZFRmhuRmpuLUYsNiVRInRGJ0ZXRllGZW9GaG9GZW8tRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRUZib0Zkb0Zlb0Zlby1GLDYlUSNmMkYnRldGWUZlb0ZbcEZecEZlb0ZkcEZlb0ZhcEZlb0Zlby1GLDYlUSNmM0YnRldGWUZlb0ZbcEZecEZlb0ZncEYyRjJGYXBGZW8tRlA2JC1GIzYoLUZQNiQtRiM2MC1GLDYlUSNmNEYnRldGWUZlb0ZbcEZecEZlb0ZicUZhcC1GLDYlUSNmNUYnRldGWUZlb0ZbcEZecEZlb0ZlcUYyRjJGZW9GX28tRlA2JC1GIzYwLUYsNiVRI2Y2RidGV0ZZRmVvRltwRl5wRmVvRlxyRmFwLUYsNiVRI2Y3RidGV0ZZRmVvRltwRl5wRmVvRl9yRjJGMkZlb0YyRjJGYXAtRiw2JVEiYkYnRldGWUZlbi1GUDYkLUYjNjItRiw2JVEjZjhGJ0ZXRllGZW9GW3BGXnBGZW9GaXJGZW9GYXAtRiw2JVEjZjlGJ0ZXRllGZW9GW3BGXnBGZW9GXHNGZW9GMkYyRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1643" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L361" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Py1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYmLUYjNiYtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3VwR0YkNiUtRiw2JVEickYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUZbbzYlLUYsNiVRInRGJ0YvRjJGYG9GZG9GZ28tRmFvNiRRIjFGJ0Y5RjktRiM2JkZgby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhwRlxwRjkvJS5saW5ldGhpY2tuZXNzR0ZhcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecS8lKWJldmVsbGVkR0Y9RmRwLUYsNiVRI2U0RidGL0YyRjlGZHAtRiw2JVEjZjVGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYmLUYjNiYtRmZuNigtRiM2KEZqbkZpcUZqb0Znb0ZfcEY5RmJwRmpwRlxxRl9xRmFxRmRwRmNxRjlGZHAtRiw2JVEjZjZGJ0YvRjJGOUZpcS1GIzYmLUYjNiZGXW9GZHBGY3FGOUZkcC1GLDYlUSNmN0YnRi9GMkY5RmdvLUYjNiYtRiM2JkZlbkZkcC1GLDYlUSNlNUYnRi9GMkY5RmRwLUYsNiVRI2Y0RidGL0YyRjlGZ28tRiM2Ji1GIzYmRl1vRmRwRmJzRjlGZHBGZHJGOUZpcS1GIzYmLUYjNiZGYHJGZHBGYnNGOUZkcEZbc0Y5RmlxLUYjNiYtRiM2JkZgckZkcC1GLDYlUSNlNkYnRi9GMkY5RmRwRmVzRjlGZ28tRiM2Ji1GIzYmRl1vRmRwRmR0RjlGZHBGZnFGOUZnby1GIzYmLUYjNiZGZW5GZHBGZHRGOUZkcEZbc0Y5RmlxLUYjNiYtRiM2JkZdb0ZkcC1GLDYlUSNlN0YnRi9GMkY5RmRwRmVzRjlGaXEtRiM2Ji1GIzYmRmByRmRwRmN1RjlGZHBGZnFGOUZpcS1GIzYmLUYjNiZGZW5GZHBGY3VGOUZkcEZkckY5RmlxLUYjNiYtRiw2JVEjZThGJ0YvRjJGZHAtRiw2JVEjZjlGJ0YvRjJGOUZnby1GIzYmLUYsNiVRI2U5RidGL0YyRmRwLUYsNiVRI2Y4RidGL0YyRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb25fYmFzRiRRKGNvdl9iYXNGJDciNzA3JDckIiIlIiImLCQqKCMiIiIiIiNGNywoKiQpSSJyR0YkRjhGN0Y3KiQpSSJ0R0YkRjhGN0Y3RjdGN0Y3Rj8hIiJGQDckNyRGMiIiJywkKihGNkY3LChGOkY3Rj1GQEY3RjdGN0Y/RkBGQDckNyRGMiIiKCwkRjxGQDckNyRGM0YyLCRGNUY3NyQ3JEYzRkNGPDckNyRGM0ZJRkQ3JDckRkNGMkZENyQ3JEZDRjNGPDckNyRGQ0ZJRk03JDckRklGMkZKNyQ3JEZJRjNGRDckNyRGSUZDRjQ3JDckIiIpIiIqRkA3JDckRltvRmpuRjc=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L362" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Pi1GIzYmLUYjNiYtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3VwR0YkNiUtRiw2JVEickYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZW8tRmVuNiUtRiw2JVEidEYnRi9GMkZqbkZeb0Zhby1GW282JFEiMUYnRjlGOS1GIzYmRmpuLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZXBGaW9GOS8lLmxpbmV0aGlja25lc3NHRl5wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltxLyUpYmV2ZWxsZWRHRj1GYXAtRiw2JVEjZjRGJ0YvRjJGOUZhcC1GLDYlUSNmNUYnRi9GMkY5RmFvLUYjNiYtRiM2Ji1GVjYoLUYjNihGWi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmRvRmZvRmdvRmFvRlxwRjlGX3BGZ3BGaXBGXHFGXnFGYXBGYHFGOUZhcC1GLDYlUSNmNkYnRi9GMkY5RmFvLUYjNiYtRiM2JkZnbkZhcEZgcUY5RmFwLUYsNiVRI2Y3RidGL0YyRjlGXnItRiM2Ji1GIzYmRlVGYXBGY3FGOUZhcEZgcUY5Rl5yLUYjNiYtRiM2JkZnbkZhcEZjcUY5RmFwRmFyRjlGYW8tRiM2Ji1GIzYmRmpxRmFwRmNxRjlGYXBGaHJGOUZeci1GIzYmLUYjNiZGanFGYXBGYXJGOUZhcEZgcUY5RmFvLUYjNiYtRiM2JkZnbkZhcEZhckY5RmFwRmNxRjlGYW8tRiM2Ji1GIzYmRlVGYXBGYXJGOUZhcEZockY5Rl5yLUYjNiYtRiM2JkZnbkZhcEZockY5RmFwRmBxRjlGXnItRiM2Ji1GIzYmRmpxRmFwRmhyRjlGYXBGY3FGOUZeci1GIzYmLUYjNiZGVUZhcEZockY5RmFwRmFyRjlGYW8tRiM2Ji1GIzYmLUYsNiVRImJGJ0YvRjJGYXAtRiw2JVEjZjhGJ0YvRjJGOUZhcC1GLDYlUSNmOUYnRi9GMkY5Rl5yLUYjNiYtRiM2JkZjdUZhcEZpdUY5RmFwRmZ1RjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjVkNHRiQ3JDckUShjb3ZfYmFzRiRGLDciNzA3JDckIiIlIiImLCQqKCMiIiIiIiNGNiwoKiQpSSJyR0YkRjdGNkY2KiQpSSJ0R0YkRjdGNkY2RjZGNkY2Rj4hIiJGNjckNyRGMSIiJywkKihGNUY2LChGOUY2RjxGP0Y2RjZGNkY+Rj9GNjckNyRGMSIiKEY7NyQ3JEYyRjEsJEY0Rj83JDckRjJGQiwkRjtGPzckNyRGMkZIRkM3JDckRkJGMSwkRkRGPzckNyRGQkYyRjs3JDckRkJGSEYzNyQ3JEZIRjFGTjckNyRGSEYyRlM3JDckRkhGQkZLNyQ3JCIiKSIiKkkiYkdGJDckNyRGW29Gam4sJEZcb0Y/</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L403" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L402" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L401" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L400" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2KC1JI21pR0YkNiVRImJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlMtSSNtbkdGJDYkUSIwRidGQC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZALUY9Ni1RIixGJ0ZARkIvRkZGOEZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRictRiM2KC1GMzYlUScmIzk0OTtGJy9GN0ZERkBGPC1GIzYmLUklbXN1cEdGJDYlLUYzNiVRImxGJ0Y2RjktRlc2JFEiMkYnRkAvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZZLUY9Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZARkJGRUZHRklGS0ZNRk9GXW8vRlVGXm8tRmpvNiUtRjM2JVEidEYnRjZGOUZfcEZicEZARlpGZ25GQEZpbi1GIzYoRlxwRjxGXHBGWkZnbkZARmluLUYjNigtRjM2JVEickYnRjZGOUY8RlZGWkZnbkZARmluLUYjNihGanBGPEZqcEZaRmduRkBGWkZnbkZARkAvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmluLUYsNiYtRiM2LkYwRmluLUYjNihGY29GPEZWRlpGZ25GQEZpbkZdcUZpbi1GIzYoRmFxRjxGYXFGWkZnbkZARmluRmRxRlpGZ25GQEZARmZxRmlxRlpGZ25GQA==">NiQ8Jy9JImJHNiIiIiEvSShlcHNpbG9uR0YmKiYpSSJsR0YmIiIjIiIiKUkidEdGJkYtRi4vRixGLC9JInJHRiZGJy9GMEYwPCdGJC9GKUYnRjEvRjNGM0Y0</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L363" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnREdpbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2Jy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLDYlUStOYWJsYU9tZWdhRidGL0YyLUZCNi1RKCZtaW51cztGJ0ZFRkdGSkZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGXG8tRiw2JVEvU2tld05hYmxhT21lZ2FGJ0YvRjJGRUZFLUZCNi1RIixGJ0ZFRkcvRktGMUZMRk5GUEZSRlRGVi9GWlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRidGRUZFLUZCNi1RIjtGJ0ZFRkdGZG9GTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnREdpbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2Jy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLDYlUStOYWJsYU9tZWdhRidGL0YyLUZCNi1RKCZtaW51cztGJ0ZFRkdGSkZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGXG8tRiw2JVEvU2tld05hYmxhT21lZ2FGJ0YvRjJGRUZFLUZCNi1RIixGJ0ZFRkcvRktGMUZMRk5GUEZSRlRGVi9GWlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRidGRUZFLUZCNi1RIjtGJ0ZFRkdGZG9GTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDgqKkkickc2IiIiIkkiYUdGJUYmLCYqJClJImJHRiUiIiNGJkYmIiIlISIiRiZGK0YuLCQqJiNGJiIiJEYmRipGJkYuLCQqJiNGJiIiJ0YmRipGJkYuLCRGMEYmLCRGNEYmLCQqKEYxRiZGK0YmRidGJkYuLCQqKEY1RiZGK0YmRidGJkYuLCRGOkYmLCRGPEYmLCQqKiNGJkYsRiYsKiomKUYrRjJGJilJInRHRiVGLEYmRiYqKEYsRiZGJ0YmKUYkRixGJkYmKihGLEYmRitGJkZFRiZGLiomRixGJkYnRiZGJkYmRitGLkZGRi5GLiwkRkBGJiwkKipGQUYmLCwqKEYnRiZGKkYmRkhGJkYmKiZGJ0YmRipGJkYmRkdGLkZJRiZGSkYuRiZGK0YuRkZGLkYuLCRGTUYmLCQqKkZBRiYsLkZPRiZGQ0YuRlBGJiooRi1GJkYnRiZGSEYmRi4qKEYtRiZGK0YmRkVGJkYmKiZGLUYmRidGJkYuRiZGK0YuRkZGLkYuLCRGU0YmLCRGI0YuLCQqLEZBRiZGJEYmRidGJkYoRiZGK0YuRi4sJEZlbkYmLCYqJkYsRiZGJEYmRi4qKEZBRiZGKkYmRiRGJkYmLCZGaG5GJkZpbkYuLCYqJkYqRiZGJEYmRi4qJkYtRiZGJEYmRiYsJkZcb0YmRl1vRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L364" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">No Solutions</Font></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L259" drawlabel="true">
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A4.1</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L412" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L411" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Py1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJrRidGL0YyRmVuLUZQNiYtRiM2J0ZYRmVuRltwRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGXW9GZW4tRlA2Ji1GIzYnRl1vRmVuRltwRmBvRjlGOUZib0Zlb0Zob0ZicEZYRmVuLUZQNiYtRiM2Ji1GLDYlUSNpMkYnRi9GMkZlbi1GLDYlUSNqMkYnRi9GMkY5RjlGYm9GZW9GaG8tRiw2JVEjazJGJ0YvRjJGZW4tRlA2Ji1GIzYmRmBxRmVuRmZxRjlGOUZib0Zlb0Zob0ZicEZjcUZlbi1GUDYmLUYjNiZGY3FGZW5GZnFGOUY5RmJvRmVvRmhvRmJwRmBxRmBvRjlGOUZib0Zlb0Zlbi1GUDYmLUYjNi9GWEZlbkZdb0ZlbkZbcEZlbkZgcUZlbkZjcUZlbkZmcUZgb0Y5RjlGYm9GZW8tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Py1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJrRidGL0YyRmVuLUZQNiYtRiM2J0ZYRmVuRltwRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGXW9GZW4tRlA2Ji1GIzYnRl1vRmVuRltwRmBvRjlGOUZib0Zlb0Zob0ZicEZYRmVuLUZQNiYtRiM2Ji1GLDYlUSNpMkYnRi9GMkZlbi1GLDYlUSNqMkYnRi9GMkY5RjlGYm9GZW9GaG8tRiw2JVEjazJGJ0YvRjJGZW4tRlA2Ji1GIzYmRmBxRmVuRmZxRjlGOUZib0Zlb0Zob0ZicEZjcUZlbi1GUDYmLUYjNiZGY3FGZW5GZnFGOUY5RmJvRmVvRmhvRmJwRmBxRmBvRjlGOUZib0Zlb0Zlbi1GUDYmLUYjNi9GWEZlbkZdb0ZlbkZbcEZlbkZgcUZlbkZjcUZlbkZmcUZgb0Y5RjlGYm9GZW8tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmRHN1MTFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmRHN1MTFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L410" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L409" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGWC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGX28tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZeb0Zgby1GLDYlRi5GZ25GaW5GW28tRiw2JVEjZjRGJ0ZnbkZpbi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRldGWS1GLDYlUSNmMkYnRmduRmluRltvRmFvRmRvRltvLUYsNiVRI2Y1RidGZ25GaW5GW29GaW8tRiw2JVEjZjNGJ0ZnbkZpbkZbb0Zhb0Zkb0Zbby1GLDYlUSNmNkYnRmduRmluRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGWC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGX28tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZeb0Zgby1GLDYlRi5GZ25GaW5GW28tRiw2JVEjZjRGJ0ZnbkZpbi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRldGWS1GLDYlUSNmMkYnRmduRmluRltvRmFvRmRvRltvLUYsNiVRI2Y1RidGZ25GaW5GW29GaW8tRiw2JVEjZjNGJ0ZnbkZpbkZbb0Zhb0Zkb0Zbby1GLDYlUSNmNkYnRmduRmluRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L413" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L414" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GIzYmLUYjNiYtRiw2JVEickYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2UxRidGL0YyRjlGWC1GLDYlUSNmMUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiM2Ji1GIzYmLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlRlUtSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUZhcDYkUSIxRidGOUY5LUYsNiVRInRGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR0ZccS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0Y9RlhGaG5GOUZYLUYsNiVRI2Y0RidGL0YyRjlGZ3AtRiM2Ji1GIzYmRlVGWC1GLDYlUSNlMkYnRi9GMkY5RlgtRiw2JVEjZjJGJ0YvRjJGOUZeby1GIzYmLUYjNiZGaG9GWEZgckY5RlgtRiw2JVEjZjVGJ0YvRjJGOUZncC1GIzYmLUYjNiZGVUZYLUYsNiVRI2UzRidGL0YyRjlGWC1GLDYlUSNmM0YnRi9GMkY5Rl5vLUYjNiYtRiM2JkZob0ZYRmFzRjlGWC1GLDYlUSNmNkYnRi9GMkY5RmdwLUYjNiYtRiM2JkZdcUZYLUYsNiVRI2U0RidGL0YyRjlGWEZbb0Y5Rl5vLUYjNiYtRiM2JkZVRlhGYnRGOUZYRmlxRjlGZ3AtRiM2Ji1GIzYmRl1xRlgtRiw2JVEjZTVGJ0YvRjJGOUZYRmNyRjlGXm8tRiM2Ji1GIzYmRlVGWEZddUY5RlhGanJGOUZncC1GIzYmLUYjNiZGXXFGWC1GLDYlUSNlNkYnRi9GMkY5RlhGZHNGOUZeby1GIzYmLUYjNiZGVUZYRmh1RjlGWEZbdEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkmRHN1MTFHRiQ3JDckUShjb25fYmFzRiRRKGNvdl9iYXNGJDciNy43JDckIiIiRjJJInJHRiQ3JDckRjIiIiUsJComLCYqJClGMyIiI0YyRjJGMkYyRjJJInRHRiQhIiJGPjckNyRGPEY8RjM3JDckRjwiIiZGNzckNyQiIiRGRkYzNyQ3JEZGIiInRjc3JDckRjZGMkY9NyQ3JEY2RjYsJEYzRj43JDckRkNGPEY9NyQ3JEZDRkNGTjckNyRGSUZGRj03JDckRklGSUZO</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L415" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GIzYmLUYjNiYtRiw2JVEidEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2YxRidGL0YyRjlGWEZobkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX28tRiM2Ji1GIzYmLUYsNiVRInJGJ0YvRjJGWEZobkY5RlgtRiw2JVEjZjRGJ0YvRjJGOUZbby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YyRidGL0YyRjlGWEZfcEY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1GIzYmLUYjNiZGZW9GWEZfcEY5RlgtRiw2JVEjZjVGJ0YvRjJGOUZbby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YzRidGL0YyRjlGWEZgcUY5RmJwLUYjNiYtRiM2JkZlb0ZYRmBxRjlGWC1GLDYlUSNmNkYnRi9GMkY5RltvLUYjNiYtRiM2JkZlb0ZYRmhvRjlGWEZobkY5RmJwLUYjNiYtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdXBHRiQ2JUZlby1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZicC1GW3M2JFEiMUYnRjlGOUZVLyUubGluZXRoaWNrbmVzc0dGY3MvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHMvJSliZXZlbGxlZEdGPUZYRmhvRjlGWEZob0Y5RmJwLUYjNiYtRiM2JkZlb0ZYRmlwRjlGWEZfcEY5RltvLUYjNiYtRiM2JkZickZYRmlwRjlGWEZpcEY5RmJwLUYjNiYtRiM2JkZlb0ZYRmdxRjlGWEZgcUY5RltvLUYjNiYtRiM2JkZickZYRmdxRjlGWEZncUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkmRHN1MTFHRiQ3JDckUShjb3ZfYmFzRiRGLDciNy43JDckIiIiRjFJInRHRiQ3JDckRjEiIiUsJEkickdGJCEiIjckNyQiIiNGOywkRjJGODckNyRGOyIiJkY3NyQ3JCIiJEZCRjw3JDckRkIiIidGNzckNyRGNUYxRjY3JDckRjVGNSomLCYqJClGN0Y7RjFGMUYxRjFGMUYyRjg3JDckRj9GO0Y3NyQ3JEY/Rj8sJEZKRjg3JDckRkVGQkY3NyQ3JEZFRkVGUg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L425" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L424" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L423" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L422" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNigtRjE2JVEnUm9vdE9mRidGNEY3LUY7Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Znbi1GIzYkLUYsNiYtRiw2Ji1GLDYmLUkjbW5HRiQ2JFEiM0YnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTUZmbkZobi1JJW1zdXBHRiQ2JS1GMTYlUSNfWkYnRjRGNy1GYm82JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRj4tRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZocC1GYm82JFEiMUYnRj5GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj5GXXFGYHFGPkZdcUZgcUY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GZm4vRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSJ0RidGNEY3RjotRiw2JkZecEZlb0ZURj5GXXFGYHFGPkZdcUZgcUY+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCQvSSJyRzYiLUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiMsJiomIiIkIiIiKUkjX1pHRigiIiNGL0YvRi8hIiIvSSJ0R0YlLCQqJkYyRi9GJkYvRi8=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L419" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">This solution is SNPK. Using the diffeomorphism SL2\342\211\203S1xR2, it is supporeted on (S1xR2) x (S1xR2) and has signature (4,2)=(2,1)+(2,1). The  corresponding definite signature solution is supported on S3 x S3.</Font></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L386" drawlabel="true">
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A4.2</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L428" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L427" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Wi1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJrRidGL0YyRmVuLUZQNiYtRiM2J0ZYRmVuRltwRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGXW9GZW4tRlA2Ji1GIzYnRl1vRmVuRltwRmBvRjlGOUZib0Zlb0Zob0ZicEZYRmVuLUZQNiYtRiM2JkZYRmVuLUYsNiVRI2oyRidGL0YyRjlGOUZib0Zlb0Zoby1GLDYlUSNrMkYnRi9GMkZlbi1GUDYmLUYjNiZGWEZlbkZjcUY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYmRl1vRmVuRmNxRjlGOUZib0Zlb0Zob0ZicC1GLDYlUSNpMkYnRi9GMkZlbi1GUDYmLUYjNiZGXnJGZW5GXW9GOUY5RmJvRmVvRmhvRmNxRmVuLUZQNiYtRiM2JkZeckZlbkZbcEY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GYHFGZW5GW3BGOUY5RmJvRmVvRmhvRmJwRl5yRmVuLUZQNiYtRiM2JkZeckZlbkZgcUY5RjlGYm9GZW9GaG9GYnBGW3BGZW4tRlA2Ji1GIzYmRl5yRmVuRmNxRjlGOUZib0Zlb0Zob0Zdb0Zlbi1GUDYmLUYjNiZGYHFGZW5GY3FGOUY5RmJvRmVvRmhvRlhGYG9GOUY5RmJvRmVvRmVuLUZQNiYtRiM2L0ZYRmVuRl1vRmVuRltwRmVuRl5yRmVuRmBxRmVuRmNxRmBvRjlGOUZib0Zlby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Wi1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJrRidGL0YyRmVuLUZQNiYtRiM2J0ZYRmVuRltwRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGXW9GZW4tRlA2Ji1GIzYnRl1vRmVuRltwRmBvRjlGOUZib0Zlb0Zob0ZicEZYRmVuLUZQNiYtRiM2JkZYRmVuLUYsNiVRI2oyRidGL0YyRjlGOUZib0Zlb0Zoby1GLDYlUSNrMkYnRi9GMkZlbi1GUDYmLUYjNiZGWEZlbkZjcUY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYmRl1vRmVuRmNxRjlGOUZib0Zlb0Zob0ZicC1GLDYlUSNpMkYnRi9GMkZlbi1GUDYmLUYjNiZGXnJGZW5GXW9GOUY5RmJvRmVvRmhvRmNxRmVuLUZQNiYtRiM2JkZeckZlbkZbcEY5RjlGYm9GZW9GaG9GYnBGYHFGZW4tRlA2Ji1GIzYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW4vRk5Gam5GYHFGZW5GW3BGOUY5RmJvRmVvRmhvRmJwRl5yRmVuLUZQNiYtRiM2JkZeckZlbkZgcUY5RjlGYm9GZW9GaG9GYnBGW3BGZW4tRlA2Ji1GIzYmRl5yRmVuRmNxRjlGOUZib0Zlb0Zob0Zdb0Zlbi1GUDYmLUYjNiZGYHFGZW5GY3FGOUY5RmJvRmVvRmhvRlhGYG9GOUY5RmJvRmVvRmVuLUZQNiYtRiM2L0ZYRmVuRl1vRmVuRltwRmVuRl5yRmVuRmBxRmVuRmNxRmBvRjlGOUZib0Zlby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmRHN1MTFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmRHN1MTFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L429" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L436" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGWC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGX28tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZeb0Zgby1GLDYlRi5GZ25GaW5GW28tRiw2JVEjZjRGJ0ZnbkZpbi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRldGWS1GLDYlUSNmMkYnRmduRmluRltvRmFvRmRvRltvLUYsNiVRI2Y1RidGZ25GaW5GW29GaW8tRiw2JVEjZjNGJ0ZnbkZpbkZbb0Zhb0Zkb0Zbby1GLDYlUSNmNkYnRmduRmluRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGWC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGX28tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZeb0Zgby1GLDYlRi5GZ25GaW5GW28tRiw2JVEjZjRGJ0ZnbkZpbi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRldGWS1GLDYlUSNmMkYnRmduRmluRltvRmFvRmRvRltvLUYsNiVRI2Y1RidGZ25GaW5GW29GaW8tRiw2JVEjZjNGJ0ZnbkZpbkZbb0Zhb0Zkb0Zbby1GLDYlUSNmNkYnRmduRmluRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L433" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L431" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GIzYmLUYjNiYtRiw2JVEickYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2UxRidGL0YyRjlGWC1GLDYlUSNmMUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiM2Ji1GIzYmLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlRlUtSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUZhcDYkUSIxRidGOUY5LUYsNiVRInRGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR0ZccS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0Y9RlhGaG5GOUZYLUYsNiVRI2Y0RidGL0YyRjlGZ3AtRiM2Ji1GIzYmRlVGWC1GLDYlUSNlMkYnRi9GMkY5RlgtRiw2JVEjZjJGJ0YvRjJGOUZeby1GIzYmLUYjNiZGaG9GWEZgckY5RlgtRiw2JVEjZjVGJ0YvRjJGOUZncC1GIzYmLUYjNiZGVUZYLUYsNiVRI2UzRidGL0YyRjlGWC1GLDYlUSNmM0YnRi9GMkY5Rl5vLUYjNiYtRiM2JkZob0ZYRmFzRjlGWC1GLDYlUSNmNkYnRi9GMkY5RmdwLUYjNiYtRiM2JkZdcUZYLUYsNiVRI2U0RidGL0YyRjlGWEZbb0Y5Rl5vLUYjNiYtRiM2JkZVRlhGYnRGOUZYRmlxRjlGZ3AtRiM2Ji1GIzYmRl1xRlgtRiw2JVEjZTVGJ0YvRjJGOUZYRmNyRjlGXm8tRiM2Ji1GIzYmRlVGWEZddUY5RlhGanJGOUZncC1GIzYmLUYjNiZGXXFGWC1GLDYlUSNlNkYnRi9GMkY5RlhGZHNGOUZeby1GIzYmLUYjNiZGVUZYRmh1RjlGWEZbdEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkmRHN1MTFHRiQ3JDckUShjb25fYmFzRiRRKGNvdl9iYXNGJDciNy43JDckIiIiRjJJInJHRiQ3JDckRjIiIiUsJComLCYqJClGMyIiI0YyRjJGMkYyRjJJInRHRiQhIiJGPjckNyRGPEY8RjM3JDckRjwiIiZGNzckNyQiIiRGRkYzNyQ3JEZGIiInRjc3JDckRjZGMkY9NyQ3JEY2RjYsJEYzRj43JDckRkNGPEY9NyQ3JEZDRkNGTjckNyRGSUZGRj03JDckRklGSUZO</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L437" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GIzYmLUYjNiYtRiw2JVEidEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2YxRidGL0YyRjlGWEZobkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX28tRiM2Ji1GIzYmLUYsNiVRInJGJ0YvRjJGWEZobkY5RlgtRiw2JVEjZjRGJ0YvRjJGOUZbby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YyRidGL0YyRjlGWEZfcEY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1GIzYmLUYjNiZGZW9GWEZfcEY5RlgtRiw2JVEjZjVGJ0YvRjJGOUZbby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YzRidGL0YyRjlGWEZgcUY5RmJwLUYjNiYtRiM2JkZlb0ZYRmBxRjlGWC1GLDYlUSNmNkYnRi9GMkY5RltvLUYjNiYtRiM2JkZlb0ZYRmhvRjlGWEZobkY5RmJwLUYjNiYtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdXBHRiQ2JUZlby1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZicC1GW3M2JFEiMUYnRjlGOUZVLyUubGluZXRoaWNrbmVzc0dGY3MvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHMvJSliZXZlbGxlZEdGPUZYRmhvRjlGWEZob0Y5RmJwLUYjNiYtRiM2JkZlb0ZYRmlwRjlGWEZfcEY5RltvLUYjNiYtRiM2JkZickZYRmlwRjlGWEZpcEY5RmJwLUYjNiYtRiM2JkZlb0ZYRmdxRjlGWEZgcUY5RltvLUYjNiYtRiM2JkZickZYRmdxRjlGWEZncUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkmRHN1MTFHRiQ3JDckUShjb3ZfYmFzRiRGLDciNy43JDckIiIiRjFJInRHRiQ3JDckRjEiIiUsJEkickdGJCEiIjckNyQiIiNGOywkRjJGODckNyRGOyIiJkY3NyQ3JCIiJEZCRjw3JDckRkIiIidGNzckNyRGNUYxRjY3JDckRjVGNSomLCYqJClGN0Y7RjFGMUYxRjFGMUYyRjg3JDckRj9GO0Y3NyQ3JEY/Rj8sJEZKRjg3JDckRkVGQkY3NyQ3JEZFRkVGUg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L434" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L435" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L430" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L432" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUkjbW5HRiQ2JFEiMEYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVEidEYnRjRGN0Y6LUYsNigtRjE2JVEnUm9vdE9mRidGNEY3LUY7Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRj5GQEZDRkVGR0ZJRktGTUZbby9GU0Zcby1GIzYkLUYsNiYtRiw2Ji1GLDYmLUZVNiRRIjNGJ0Y+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GW29GXHAtSSVtc3VwR0YkNiUtRjE2JVEjX1pGJ0Y0RjctRlU2JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZXRj4tRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZqcS1GVTYkUSIxRidGPkY+RlhGZW5GPkY+RlhGZW5GPkZYRmVuRj5GWEZlbkY+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCQvSSJyRzYiIiIhL0kidEdGJS1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCYqJiIiJCIiIilJI19aR0YrIiIjRjJGMkYyRjI=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L426" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This solution is not real</Font></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L388" drawlabel="true">
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A4.3</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L442" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L443" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MS1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJrRidGL0YyRmVuLUZQNiYtRiM2J0ZYRmVuRltwRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGXW9GZW4tRlA2Ji1GIzYnRl1vRmVuRltwRmBvRjlGOUZib0Zlb0Zob0ZicEZYRmBvRjlGOUZib0Zlb0Zlbi1GUDYmLUYjNi9GWEZlbkZdb0ZlbkZbcEZlbi1GLDYlUSNpMkYnRi9GMkZlbi1GLDYlUSNqMkYnRi9GMkZlbi1GLDYlUSNrMkYnRi9GMkZgb0Y5RjlGYm9GZW8tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MS1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJrRidGL0YyRmVuLUZQNiYtRiM2J0ZYRmVuRltwRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGXW9GZW4tRlA2Ji1GIzYnRl1vRmVuRltwRmBvRjlGOUZib0Zlb0Zob0ZicEZYRmBvRjlGOUZib0Zlb0Zlbi1GUDYmLUYjNi9GWEZlbkZdb0ZlbkZbcEZlbi1GLDYlUSNpMkYnRi9GMkZlbi1GLDYlUSNqMkYnRi9GMkZlbi1GLDYlUSNrMkYnRi9GMkZgb0Y5RjlGYm9GZW8tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmRHN1MTFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmRHN1MTFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L441" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L448" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGWC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGX28tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZeb0Zgby1GLDYlRi5GZ25GaW5GW28tRiw2JVEjZjRGJ0ZnbkZpbi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRldGWS1GLDYlUSNmMkYnRmduRmluRltvRmFvRmRvRltvLUYsNiVRI2Y1RidGZ25GaW5GW29GaW8tRiw2JVEjZjNGJ0ZnbkZpbkZbb0Zhb0Zkb0Zbby1GLDYlUSNmNkYnRmduRmluRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGWC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGX28tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZeb0Zgby1GLDYlRi5GZ25GaW5GW28tRiw2JVEjZjRGJ0ZnbkZpbi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRldGWS1GLDYlUSNmMkYnRmduRmluRltvRmFvRmRvRltvLUYsNiVRI2Y1RidGZ25GaW5GW29GaW8tRiw2JVEjZjNGJ0ZnbkZpbkZbb0Zhb0Zkb0Zbby1GLDYlUSNmNkYnRmduRmluRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L451" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L445" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GIzYmLUYjNiYtRiw2JVEickYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2UxRidGL0YyRjlGWC1GLDYlUSNmMUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiM2Ji1GIzYmLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlRlUtSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUZhcDYkUSIxRidGOUY5LUYsNiVRInRGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR0ZccS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0Y9RlhGaG5GOUZYLUYsNiVRI2Y0RidGL0YyRjlGZ3AtRiM2Ji1GIzYmRlVGWC1GLDYlUSNlMkYnRi9GMkY5RlgtRiw2JVEjZjJGJ0YvRjJGOUZeby1GIzYmLUYjNiZGaG9GWEZgckY5RlgtRiw2JVEjZjVGJ0YvRjJGOUZncC1GIzYmLUYjNiZGVUZYLUYsNiVRI2UzRidGL0YyRjlGWC1GLDYlUSNmM0YnRi9GMkY5Rl5vLUYjNiYtRiM2JkZob0ZYRmFzRjlGWC1GLDYlUSNmNkYnRi9GMkY5RmdwLUYjNiYtRiM2JkZdcUZYLUYsNiVRI2U0RidGL0YyRjlGWEZbb0Y5Rl5vLUYjNiYtRiM2JkZVRlhGYnRGOUZYRmlxRjlGZ3AtRiM2Ji1GIzYmRl1xRlgtRiw2JVEjZTVGJ0YvRjJGOUZYRmNyRjlGXm8tRiM2Ji1GIzYmRlVGWEZddUY5RlhGanJGOUZncC1GIzYmLUYjNiZGXXFGWC1GLDYlUSNlNkYnRi9GMkY5RlhGZHNGOUZeby1GIzYmLUYjNiZGVUZYRmh1RjlGWEZbdEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkmRHN1MTFHRiQ3JDckUShjb25fYmFzRiRRKGNvdl9iYXNGJDciNy43JDckIiIiRjJJInJHRiQ3JDckRjIiIiUsJComLCYqJClGMyIiI0YyRjJGMkYyRjJJInRHRiQhIiJGPjckNyRGPEY8RjM3JDckRjwiIiZGNzckNyQiIiRGRkYzNyQ3JEZGIiInRjc3JDckRjZGMkY9NyQ3JEY2RjYsJEYzRj43JDckRkNGPEY9NyQ3JEZDRkNGTjckNyRGSUZGRj03JDckRklGSUZO</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L447" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GIzYmLUYjNiYtRiw2JVEidEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2YxRidGL0YyRjlGWEZobkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX28tRiM2Ji1GIzYmLUYsNiVRInJGJ0YvRjJGWEZobkY5RlgtRiw2JVEjZjRGJ0YvRjJGOUZbby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YyRidGL0YyRjlGWEZfcEY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1GIzYmLUYjNiZGZW9GWEZfcEY5RlgtRiw2JVEjZjVGJ0YvRjJGOUZbby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YzRidGL0YyRjlGWEZgcUY5RmJwLUYjNiYtRiM2JkZlb0ZYRmBxRjlGWC1GLDYlUSNmNkYnRi9GMkY5RltvLUYjNiYtRiM2JkZlb0ZYRmhvRjlGWEZobkY5RmJwLUYjNiYtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdXBHRiQ2JUZlby1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZicC1GW3M2JFEiMUYnRjlGOUZVLyUubGluZXRoaWNrbmVzc0dGY3MvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHMvJSliZXZlbGxlZEdGPUZYRmhvRjlGWEZob0Y5RmJwLUYjNiYtRiM2JkZlb0ZYRmlwRjlGWEZfcEY5RltvLUYjNiYtRiM2JkZickZYRmlwRjlGWEZpcEY5RmJwLUYjNiYtRiM2JkZlb0ZYRmdxRjlGWEZgcUY5RltvLUYjNiYtRiM2JkZickZYRmdxRjlGWEZncUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkmRHN1MTFHRiQ3JDckUShjb3ZfYmFzRiRGLDciNy43JDckIiIiRjFJInRHRiQ3JDckRjEiIiUsJEkickdGJCEiIjckNyQiIiNGOywkRjJGODckNyRGOyIiJkY3NyQ3JCIiJEZCRjw3JDckRkIiIidGNzckNyRGNUYxRjY3JDckRjVGNSomLCYqJClGN0Y7RjFGMUYxRjFGMUYyRjg3JDckRj9GO0Y3NyQ3JEY/Rj8sJEZKRjg3JDckRkVGQkY3NyQ3JEZFRkVGUg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L450" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L449" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L446" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L444" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L440" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnREdpbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2Jy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLDYlUStOYWJsYU9tZWdhRidGL0YyLUZCNi1RKCZtaW51cztGJ0ZFRkdGSkZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGXG8tRiw2JVEvU2tld05hYmxhT21lZ2FGJ0YvRjJGRUZFLUZCNi1RIixGJ0ZFRkcvRktGMUZMRk5GUEZSRlRGVi9GWlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRidGRUZFLUZCNi1RIjtGJ0ZFRkdGZG9GTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnREdpbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2Jy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLDYlUStOYWJsYU9tZWdhRidGL0YyLUZCNi1RKCZtaW51cztGJ0ZFRkdGSkZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGXG8tRiw2JVEvU2tld05hYmxhT21lZ2FGJ0YvRjJGRUZFLUZCNi1RIixGJ0ZFRkcvRktGMUZMRk5GUEZSRlRGVi9GWlEsMC4zMzMzMzMzZW1GJy1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRidGRUZFLUZCNi1RIjtGJ0ZFRkdGZG9GTEZORlBGUkZURlYvRlpRLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUkmbWZyYWNHRiQ2KC1GLDYoLUYjNiQtRiw2Ji1GLDYkLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GRFEnbm9ybWFsRicvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkotSSNtb0dGJDYtUSIrRidGSi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1GRzYkUSIxRidGSkZKRkotRlA2LVExJkludmlzaWJsZVRpbWVzO0YnRkpGU0ZWRlhGWkZmbkZobkZqbi9GXW9RJjAuMGVtRicvRmBvRmhvRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlVGSi1GLDYmLUY9NiVRInRGJ0ZARkNGam9GXXBGSi8lLmxpbmV0aGlja25lc3NHRmNvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRlUtRlA2LVEiLEYnRkpGUy9GV0ZCRlhGWkZmbkZobkZqbkZnby9GYG9RLDAuMzMzMzMzM2VtRictRiw2Jy1GUDYtUSomdW1pbnVzMDtGJ0ZKRlNGVkZYRlpGZm5GaG5Gam5GXG9GX29GLkZqb0ZdcEZKRl1xLUYsNidGZXEtRiw2KC1GLzYoRmFvRkZGZHBGZnBGaXBGW3FGZG9GLkZqb0ZdcEZKRmpvRl1wRkpGXXFGanFGXXEtRiw2J0ZlcS1GLzYoRmFvLUZHNiRRIjNGJ0ZKRmRwRmZwRmlwRltxLUZQNi1RKCZtaW51cztGJ0ZKRlNGVkZYRlpGZm5GaG5Gam5GXG9GX29GN0ZKRl1xLUYsNidGZXEtRi82KEZhby1GRzYkUSI2RidGSkZkcEZmcEZpcEZbcUZlci1GLDYoRlxyRmRvRjdGam9GXXBGSkZKRl1xLUYsNiZGYHJGT0Y3RkpGXXEtRiw2JkZqckZPRl9zRkpGam9GXXBGSkZKLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCoqKCwmKiQpSSJyRzYiIiIjIiIiRipGKkYqRipJInRHRighIiJGJ0YqLCRGI0YsLCQqKiNGKkYpRipGJEYqRitGLEYnRipGLCwkRi9GKiwmI0YqIiIkRixGJUYsLCYjRioiIidGLComRjBGKkYmRipGLCwmRjNGKkYlRiosJkY2RipGOEYq</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L452" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">No solutions</Font></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L390" drawlabel="true">
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">A4.4</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L455" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjUvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L459" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MS1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNrMkYnRi9GMkZlbi1GUDYmLUYjNidGWEZlbi1GLDYlUSJrRidGL0YyRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXAtRiw2JVEjajJGJ0YvRjJGZW4tRlA2Ji1GIzYnRl1vRmVuRmJwRmBvRjlGOUZib0Zlb0Zob0ZlcC1GLDYlUSNpMkYnRi9GMkZgb0Y5RjlGYm9GZW9GZW4tRlA2Ji1GIzYvRlhGZW5GXW9GZW5GYnBGZW5GYnFGZW5GW3FGZW5GW3BGYG9GOUY5RmJvRmVvLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEzU3RydWN0dXJlRXF1YXRpb25zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MS1GUDYmLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNrMkYnRi9GMkZlbi1GUDYmLUYjNidGWEZlbi1GLDYlUSJrRidGL0YyRmBvRjlGOUZib0Zlb0Zoby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXAtRiw2JVEjajJGJ0YvRjJGZW4tRlA2Ji1GIzYnRl1vRmVuRmJwRmBvRjlGOUZib0Zlb0Zob0ZlcC1GLDYlUSNpMkYnRi9GMkZgb0Y5RjlGYm9GZW9GZW4tRlA2Ji1GIzYvRlhGZW5GXW9GZW5GYnBGZW5GYnFGZW5GW3FGZW5GW3BGYG9GOUY5RmJvRmVvLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmRHN1MTFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEzU3RydWN0dXJlRXF1YXRpb25zRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmRHN1MTFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L465" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIkxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2JS1GLDYlUSJlRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPS1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMkZpbkZBRkFGW29GXm9GaW5GQUZBLUY+Ni1RIjpGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXXBGaW5GQQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L469" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGWC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGX28tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZeb0Zgby1GLDYlRi5GZ25GaW5GW28tRiw2JVEjZjRGJ0ZnbkZpbi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRldGWS1GLDYlUSNmMkYnRmduRmluRltvRmFvRmRvRltvLUYsNiVRI2Y1RidGZ25GaW5GW29GaW8tRiw2JVEjZjNGJ0ZnbkZpbkZbb0Zhb0Zkb0Zbby1GLDYlUSNmNkYnRmduRmluRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2OS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGWC1GLDYlUSNmMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGX28tRjY2LVEiJkYnRjJGOUY7Rj1GP0ZBRkNGRUZeb0Zgby1GLDYlRi5GZ25GaW5GW28tRiw2JVEjZjRGJ0ZnbkZpbi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRldGWS1GLDYlUSNmMkYnRmduRmluRltvRmFvRmRvRltvLUYsNiVRI2Y1RidGZ25GaW5GW29GaW8tRiw2JVEjZjNGJ0ZnbkZpbkZbb0Zhb0Zkb0Zbby1GLDYlUSNmNkYnRmduRmluRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi8lK2V4ZWN1dGFibGVHRjFGMg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L468" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNi4tRlM2Ji1GIzYvLUYsNiVRInJGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmVvRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1JJm1mcmFjR0YkNigtRlM2JC1GIzYmLUZmbzYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUklbXN1cEdGJDYlLUYsNiVGW29GL0YyLUYjNiQtRmZvNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zob0Y5RjktRiM2JC1GLDYlUSJ0RidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y9Rl1vRmVvRl1vRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GUzYmLUYjNi9GZW9GXW9GaW5GXW9GZW9GXW9GZW9GXW9GaW9GX3BGXW9GZW9GOUY5RmZyRmlyRl1vLUZTNiYtRiM2L0Zlb0Zdb0Zlb0Zdb0ZpbkZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcEY5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvLUYsNiVGXHJGXG9GOUZdb0Zlb0Zdb0Zlb0Zdb0Zpb0ZfcUZdb0Zlb0Zdb0Zlb0Y5RjlGZnJGaXJGXW8tRlM2Ji1GIzYvRmVvRl1vRmhzRl1vRmVvRl1vRmVvRl1vRmlvRl9xRl1vRmVvRjlGOUZmckZpckZdby1GUzYmLUYjNi9GZW9GXW9GZW9GXW9GaHNGXW9GZW9GXW9GZW9GXW9GaW9GX3FGOUY5RmZyRmlyRjlGOUZmckZpckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L470" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSNKMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGam4tRlk2Ji1GIzYnLUZZNiYtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRKGNvbl9iYXNGJ0Zqbi1GX3A2I1EoY292X2Jhc0YnRltwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlk2Ji1GIzYlRltwRmVwRjlGOUZncEZqcEZlcEY5RjlGZ3BGanBGZXBGOUY5LUY2Ni1RIjtGJ0Y5RjtGXW9GQEZCRkRGRkZIRkpGVEZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GIzYmLUYjNiYtRiw2JVEickYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2UxRidGL0YyRjlGWC1GLDYlUSNmMUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiM2Ji1GIzYmLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlRlUtSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUZhcDYkUSIxRidGOUY5LUYsNiVRInRGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR0ZccS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0Y9RlhGaG5GOUZYLUYsNiVRI2Y0RidGL0YyRjlGZ3AtRiM2Ji1GIzYmRlVGWC1GLDYlUSNlMkYnRi9GMkY5RlgtRiw2JVEjZjJGJ0YvRjJGOUZeby1GIzYmLUYjNiZGaG9GWEZgckY5RlgtRiw2JVEjZjVGJ0YvRjJGOUZncC1GIzYmLUYjNiZGVUZYLUYsNiVRI2UzRidGL0YyRjlGWC1GLDYlUSNmM0YnRi9GMkY5Rl5vLUYjNiYtRiM2JkZob0ZYRmFzRjlGWC1GLDYlUSNmNkYnRi9GMkY5RmdwLUYjNiYtRiM2JkZdcUZYLUYsNiVRI2U0RidGL0YyRjlGWEZbb0Y5Rl5vLUYjNiYtRiM2JkZVRlhGYnRGOUZYRmlxRjlGZ3AtRiM2Ji1GIzYmRl1xRlgtRiw2JVEjZTVGJ0YvRjJGOUZYRmNyRjlGXm8tRiM2Ji1GIzYmRlVGWEZddUY5RlhGanJGOUZncC1GIzYmLUYjNiZGXXFGWC1GLDYlUSNlNkYnRi9GMkY5RlhGZHNGOUZeby1GIzYmLUYjNiZGVUZYRmh1RjlGWEZbdEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkmRHN1MTFHRiQ3JDckUShjb25fYmFzRiRRKGNvdl9iYXNGJDciNy43JDckIiIiRjJJInJHRiQ3JDckRjIiIiUsJComLCYqJClGMyIiI0YyRjJGMkYyRjJJInRHRiQhIiJGPjckNyRGPEY8RjM3JDckRjwiIiZGNzckNyQiIiRGRkYzNyQ3JEZGIiInRjc3JDckRjZGMkY9NyQ3JEY2RjYsJEYzRj43JDckRkNGPEY9NyQ3JEZDRkNGTjckNyRGSUZGRj03JDckRklGSUZO</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L472" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRIkpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyRlotRlM2Ji1GIzYkLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlpGZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZbcEZecEY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Oi1GIzYmLUYjNiYtRiw2JVEidEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI2YxRidGL0YyRjlGWEZobkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX28tRiM2Ji1GIzYmLUYsNiVRInJGJ0YvRjJGWEZobkY5RlgtRiw2JVEjZjRGJ0YvRjJGOUZbby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YyRidGL0YyRjlGWEZfcEY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1GIzYmLUYjNiZGZW9GWEZfcEY5RlgtRiw2JVEjZjVGJ0YvRjJGOUZbby1GIzYmLUYjNiZGVUZYLUYsNiVRI2YzRidGL0YyRjlGWEZgcUY5RmJwLUYjNiYtRiM2JkZlb0ZYRmBxRjlGWC1GLDYlUSNmNkYnRi9GMkY5RltvLUYjNiYtRiM2JkZlb0ZYRmhvRjlGWEZobkY5RmJwLUYjNiYtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdXBHRiQ2JUZlby1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZicC1GW3M2JFEiMUYnRjlGOUZVLyUubGluZXRoaWNrbmVzc0dGY3MvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHMvJSliZXZlbGxlZEdGPUZYRmhvRjlGWEZob0Y5RmJwLUYjNiYtRiM2JkZlb0ZYRmlwRjlGWEZfcEY5RltvLUYjNiYtRiM2JkZickZYRmlwRjlGWEZpcEY5RmJwLUYjNiYtRiM2JkZlb0ZYRmdxRjlGWEZgcUY5RltvLUYjNiYtRiM2JkZickZYRmdxRjlGWEZncUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkmRHN1MTFHRiQ3JDckUShjb3ZfYmFzRiRGLDciNy43JDckIiIiRjFJInRHRiQ3JDckRjEiIiUsJEkickdGJCEiIjckNyQiIiNGOywkRjJGODckNyRGOyIiJkY3NyQ3JCIiJEZCRjw3JDckRkIiIidGNzckNyRGNUYxRjY3JDckRjVGNSomLCYqJClGN0Y7RjFGMUYxRjFGMUYyRjg3JDckRj9GO0Y3NyQ3JEY/Rj8sJEZKRjg3JDckRkVGQkY3NyQ3JEZFRkVGUg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L474" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmbmFibGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEsQ2hyaXN0b2ZmZWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L467" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErTmFibGFPbWVnYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GUzYmLUYjNictRiw2JVEldGVtcEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEid0YnRi9GMkZecC1GLDYlUSZuYWJsYUYnRi9GMkZmb0Y5RjlGZm9GOUY5RmZvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L473" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEvU2tld05hYmxhT21lZ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRK05hYmxhT21lZ2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RmpuLUZlbzYkUSIyRidGOUZqbi1GZW82JFEiM0YnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUkjbXNHRiQ2I1EuU2tld1N5bW1ldHJpY0YnLUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L471" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRjY2JC1GIzYoLUYsNiVRJ2V2YWxER0YnRi9GMi1GNjYkLUYjNiYtRiw2JVErTmFibGFPbWVnYUYnRi9GMi1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GLDYlUS9Ta2V3TmFibGFPbWVnYUYnRi9GMkZPRk8tRkw2LVEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9RLDAuMzMzMzMzM2VtRictSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUYsNiNRIUYnRk9GT0ZPRk8tRkw2LVEiO0YnRk9GUUZlb0ZWRlhGWkZmbkZobkZmby9GXm9RLDAuMjc3Nzc3OGVtRicvJStleGVjdXRhYmxlR0ZTRk8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNigtRjE2JVEnUm9vdE9mRidGNEY3LUY7Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Znbi1GIzYkLUYsNiYtRiw2Ji1GLDYkLUklbXN1cEdGJDYlLUYxNiVRI19aRidGNEY3LUkjbW5HRiQ2JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRj4tRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZicC1GaG82JFEiMUYnRj5GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj5GZ3BGanBGPkZncEZqcEY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GZm4vRlNRLDAuMzMzMzMzM2VtRictRiw2KC1GMTYlUSJ0RidGNEY3RjpGZHFGZ3BGanBGPkZncEZqcEY+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCQvSSJyRzYiLUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiMsJiokKUkjX1pHRigiIiMiIiJGMUYxRjEvSSJ0R0YlRjM=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L460" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Solution is not real.</Font></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L399" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><RTable handle="4447461570">TTdSMApJN1JUQUJMRV9TQVZFLzQ0NDc0NjE1NzBYLCUpYW55dGhpbmdHNiJGJVtnbCEiJSEhISNFIiciJyIiISIiIkYmRiZGJkYmISIiRiZGJkYmRiZGJkYmRiZGJkYoRiZGJkYmRiZGJ0YmRiZGJkYmRiZGJkYmRiZGJ0YmRiZGJkYmRihGJkYl</RTable>
</Worksheet>
